Red- and blue-detuned magneto-optical trapping with liquid crystal variable retarders

We exploit red- and blue-detuned magneto optical trapping (MOT) of $^{87}$Rb benefitting from a simplified setup based on liquid crystal variable retarders (LCVR). To maintain the trapping forces when switching from a red- to a blue-detuned MOT, the circularity of the cooling beams needs to be reversed. LCVRs allow fast polarization control and represent compact, simple and cost-efficient components which can easily be implemented in existing laser systems. This way, we achieve a blue-detuned type-II MOT for $^{87}$Rb atoms with sub-Doppler temperatures of 44.5 $\mu$K. The phase space density is increased by more than two orders of magnitude compared to the standard red-detuned type-I MOT. The setup can readily be transferred to any other system working with $^{87}$Rb.

==> Measurement_Data/Ladekurve_eval.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "toc": true
   },
   "source": [
    "<h1>Table of Contents<span class=\"tocSkip\"></span></h1>\n",
    "<div class=\"toc\"><ul class=\"toc-item\"><li><span><a href=\"#Reading-files\" data-toc-modified-id=\"Reading-files-1\"><span class=\"toc-item-num\">1&nbsp;&nbsp;</span>Reading files</a></span></li><li><span><a href=\"#Scan-of-arb.-Parameter\" data-toc-modified-id=\"Scan-of-arb.-Parameter-2\"><span class=\"toc-item-num\">2&nbsp;&nbsp;</span>Scan of arb. Parameter</a></span></li><li><span><a href=\"#Resonance-scan\" data-toc-modified-id=\"Resonance-scan-3\"><span class=\"toc-item-num\">3&nbsp;&nbsp;</span>Resonance scan</a></span></li><li><span><a href=\"#Lifetime-MOT\" data-toc-modified-id=\"Lifetime-MOT-4\"><span class=\"toc-item-num\">4&nbsp;&nbsp;</span>Lifetime MOT</a></span></li><li><span><a href=\"#2D-Plot-with-colors\" data-toc-modified-id=\"2D-Plot-with-colors-5\"><span class=\"toc-item-num\">5&nbsp;&nbsp;</span>2D-Plot with colors</a></span></li><li><span><a href=\"#3D-Scans-with-color\" data-toc-modified-id=\"3D-Scans-with-color-6\"><span class=\"toc-item-num\">6&nbsp;&nbsp;</span>3D-Scans with color</a></span></li><li><span><a href=\"#Loading-curve\" data-toc-modified-id=\"Loading-curve-7\"><span class=\"toc-item-num\">7&nbsp;&nbsp;</span>Loading curve</a></span></li><li><span><a href=\"#ToF\" data-toc-modified-id=\"ToF-8\"><span class=\"toc-item-num\">8&nbsp;&nbsp;</span>ToF</a></span></li><li><span><a href=\"#Molasses-Scans\" data-toc-modified-id=\"Molasses-Scans-9\"><span class=\"toc-item-num\">9&nbsp;&nbsp;</span>Molasses Scans</a></span></li><li><span><a href=\"#ToF-Startevaporation\" data-toc-modified-id=\"ToF-Startevaporation-10\"><span class=\"toc-item-num\">10&nbsp;&nbsp;</span>ToF-Startevaporation</a></span></li><li><span><a href=\"#Evaporation\" data-toc-modified-id=\"Evaporation-11\"><span class=\"toc-item-num\">11&nbsp;&nbsp;</span>Evaporation</a></span></li><li><span><a href=\"#n-D-Scans\" data-toc-modified-id=\"n-D-Scans-12\"><span class=\"toc-item-num\">12&nbsp;&nbsp;</span>n-D Scans</a></span></li><li><span><a href=\"#Life-Time-in-B-Trap\" data-toc-modified-id=\"Life-Time-in-B-Trap-13\"><span class=\"toc-item-num\">13&nbsp;&nbsp;</span>Life-Time in B-Trap</a></span></li><li><span><a href=\"#Trap-Oscillations\" data-toc-modified-id=\"Trap-Oscillations-14\"><span class=\"toc-item-num\">14&nbsp;&nbsp;</span>Trap Oscillations</a></span></li><li><span><a href=\"#Scatterplot\" data-toc-modified-id=\"Scatterplot-15\"><span class=\"toc-item-num\">15&nbsp;&nbsp;</span>Scatterplot</a></span></li><li><span><a href=\"#Oszillationen-Scans\" data-toc-modified-id=\"Oszillationen-Scans-16\"><span class=\"toc-item-num\">16&nbsp;&nbsp;</span>Oszillationen Scans</a></span></li><li><span><a href=\"#3D-Fit-Fallenoszillationen\" data-toc-modified-id=\"3D-Fit-Fallenoszillationen-17\"><span class=\"toc-item-num\">17&nbsp;&nbsp;</span>3D-Fit Fallenoszillationen</a></span></li></ul></div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Reading files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-03-10T12:30:16.296782Z",
     "start_time": "2020-03-10T12:30:15.430315Z"
    },
    "code_folding": [],
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#Results from muchbetterbecfit with fit type: Gauss\n",
      "\n",
      "Total 63 measurements\n",
      "Averages: 3\n",
      "Makes up 21 measurements\n",
      "['ImageDate', 'ImageNumber', 'xamplitudeGauss', 'xamplitudeGaussErr', 'xsigmaGauss', 'xsigmaGaussErr', 'xcenter', 'xcenterErr', 'xoffset', 'xoffsetErr', 'xnfitGauss', 'xnfitGaussErr', 'xSNR', 'xSNRErr', 'yamplitudeGauss', 'yamplitudeGaussErr', 'ysigmaGauss', 'ysigmaGaussErr', 'ycenter', 'ycenterErr', 'yoffset', 'yoffsetErr', 'ynfitGauss', 'ynfitGaussErr', 'ySNR', 'ySNRErr', 'ycorrectedCenter', 'ycorrectedCenterErr', 'nsum', 'BGintensity', 'angle', 'roix1', 'roix2', 'roiy1', 'roiy2']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Baptist\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:161: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    }
   ],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "# Start\n",
    "\"\"\"\n",
    "Created on Tue Sep 10 16:02:50 2013\n",
    "\n",
    "@author: piest\n",
    "\"\"\"\n",
    "\n",
    "#Imports for python 2 compatibility\n",
    "from __future__ import absolute_import, division, print_function\n",
    "__metaclass__ = type\n",
    "\n",
    "# Further imports\n",
    "import numpy as np\n",
    "import sys\n",
    "import codecs\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import os\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "def lin_fit(x,m,b):\n",
    "    return m*x+b\n",
    "\n",
    "def lorentz_fit(x, x0, gamma, amp, offset):\n",
    "    \"\"\" Return Lorentzian line shape at x with HWHM gamma \"\"\"\n",
    "    return amp * gamma / np.pi / ((x-x0)**2 + gamma**2) + offset\n",
    "\n",
    "def loading_fit(x,sat,tau):\n",
    "    return sat*(1-np.exp(-x/tau))\n",
    "\n",
    "def d_loading_fit(x,sat,tau):\n",
    "    return sat/tau*x\n",
    "def tof_fit(x,sigma0,sigmav):\n",
    "    return np.sqrt(sigma0+sigmav**2*x**2)\n",
    "def gauss_fit(x,x0,sigma0,amp,offset):\n",
    "    return offset+amp*np.exp(-(x-x0)**2/(2*sigma0**2))\n",
    "\n",
    "def exp_decay(x,y0,t):\n",
    "    return y0*np.exp(-x/t)\n",
    "\n",
    "def TrapOscillation1Freq(x,off,amp1,f1,tau1,phi1):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000.)/(tau1/1000.))\n",
    "\n",
    "def TrapOscillationXInTrap(x,off,amp1,f1,tau1,phi1,ToF):\n",
    "    #ToF muss via lambda Ausdruck/neue Funktion für den fit-festgelegt werden\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000.)/(tau1/1000.))+ToF*(amp1*2*math.pi*f1*np.cos(2*math.pi*f1*x/1000+phi1)-1.0/(tau1/1000))*np.exp(-(x/1000.)/(tau1/1000.))\n",
    "\n",
    "def TrapOscillationYInTrap(x,off,amp1,f1,tau1,phi1,ToF):\n",
    "    #ToF muss via lambda Ausdruck/neue Funktion für den fit-festgelegt werden\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000.)/(tau1/1000.))+ToF*(amp1*2*math.pi*f1*np.cos(2*math.pi*f1*x/1000+phi1)-1.0/(tau1/1000))*np.exp(-(x/1000.)/(tau1/1000.))+0.5*9.81*1000000*ToF*ToF\n",
    "\n",
    "def TrapOscillation2Freq(x,off,amp1,f1,phi1,tau1,amp2,f2,phi2,tau2):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000)/(tau1/1000))+amp2*np.sin(2*math.pi*f2*x/1000+phi2)*np.exp(-(x/1000)/(tau2/1000))\n",
    "\n",
    "def PSDTrapFrequencies(T,wx,wy,wz,N): #Frequenzen bitte in Hz und mal 2Pi\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    wgeo=(wx*wy*wz)**(1./3.)\n",
    "    return N*(h_bar*wgeo/(k_b*T))**3\n",
    "\n",
    "def PSD_Simple(T,sigma,N,mass):\n",
    "    sigma=sigma*10**(-6)\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    thermalDB=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b*T)\n",
    "    anzahl=N * 0.66 #weil bis sigma nur 66% der Atome drin sind\n",
    "    radius=sigma\n",
    "    density=anzahl/(4/3*math.pi*radius**3)\n",
    "    PSD=density*thermalDB**3\n",
    "    return PSD\n",
    "\n",
    "def PSD_PeakDensity(T,sigmaX,sigmaY,N,mass):\n",
    "    sigmaX=sigmaX*10**(-6)\n",
    "    sigmaY=sigmaY*10**(-6)\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    thermalDB=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b*T)\n",
    "    density=N/(math.sqrt(2*math.pi)**3*sigmaX**2*sigmaY*math.sqrt(2))\n",
    "    PSD=density*thermalDB**3\n",
    "    print(density)\n",
    "    return PSD\n",
    "\n",
    "def PSD_mean(T,Terr,sigmaX,sigmaY,N,Nerr,mass):\n",
    "    sigmaX=sigmaX*10**(-6)\n",
    "    sigmaY=sigmaY*10**(-6)\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    thermalDB=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b*T)\n",
    "    density=N/(4/3*math.pi*sigmaX**2*sigmaY*math.sqrt(2))\n",
    "    PSD=density*thermalDB**3\n",
    "    densityErr=Nerr/(4/3*math.pi*sigmaX**2*sigmaY*math.sqrt(2))\n",
    "    thermalDBErr=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b)*(0.5*1/(T**(1.5)))\n",
    "    PSDerr=math.sqrt((densityErr*densityErr**3)**2+(3*density*thermalDB**2*thermalDBErr)**2)\n",
    "    return PSD,PSDerr\n",
    "\n",
    "def BTrap2ExpFunctions(T,A1,tau1,A2,tau2):\n",
    "    return A1*np.exp(-T/tau1)+A2*np.exp(-T/tau2)\n",
    "\n",
    "averages=3\n",
    "filename=\"Ladekurve_results_Gauss_blueMOT.txt\"\n",
    "\n",
    "def processResultFile(filename,avg=1):\n",
    "    # First: Read three header lines\n",
    "    with codecs.open(filename, 'r', encoding='ISO8859') as f:\n",
    "        header = f.readline()\n",
    "        # Lines close with ';', but no column follows, so disregard it\n",
    "        names = f.readline().strip().split(';')[:-1]\n",
    "        units = f.readline().strip().split(';')[:-1]\n",
    "\n",
    "    # Set format of columns in file\n",
    "    # ROI was first written as float, then changed to the more sensible uint.\n",
    "    # So, first try the new format, if that fails, try old one\n",
    "    formats = [np.uint, np.uint] + [np.float]*(len(names)-2)\n",
    "    formatsnew = [np.uint, np.uint] + [np.float]*(len(names)-6) + [np.uint]*4\n",
    "    \n",
    "    try:\n",
    "        data = np.loadtxt(filename, delimiter=';', skiprows=3,\n",
    "                          dtype={'names': names, 'formats': formatsnew})\n",
    "    except:\n",
    "        data = np.loadtxt(filename, delimiter=';', skiprows=3,\n",
    "                          dtype={'names': names, 'formats': formats})\n",
    "    if (float(data.shape[0])/float(avg))%1!=0.0:\n",
    "        print(\"Number of averages not possible\")\n",
    "        return 0\n",
    "    \n",
    "    # Calculate averages\n",
    "    actualNum=data.shape[0]/avg\n",
    "    standard_devs=np.copy(data)\n",
    "    \n",
    "    namelist=list(names)\n",
    "    del namelist[0:2]\n",
    "    del namelist[-1]\n",
    "    del namelist[-1]\n",
    "    del namelist[-1]\n",
    "    del namelist[-1]\n",
    "\n",
    "    for name in namelist:\n",
    "        for j in range(1,avg):\n",
    "            \n",
    "            for i in range(int(actualNum)):\n",
    "                data[name][i]+=data[name][j*int(actualNum)+i]\n",
    "        data[name]/=avg\n",
    "        \n",
    "    # Calculate StdDev (first iteration)\n",
    "    for name in namelist:\n",
    "        for i in range(int(actualNum)):\n",
    "            standard_devs[name][i]=(standard_devs[name][i]-data[name][i])**2\n",
    "\n",
    "        #standard_devs[name]=np.delete(standard_devs[name],range(actualNum,data.shape[0]))\n",
    "    #the other iterations for StdDev\n",
    "    for name in namelist:\n",
    "        for j in range(1,avg):\n",
    "            for i in range(int(actualNum)):\n",
    "                standard_devs[name][i]+=(standard_devs[name][j*int(actualNum)+i]-data[name][i])**2\n",
    "\n",
    "        standard_devs[name]=np.sqrt(standard_devs[name])\n",
    "        teiler=math.sqrt(avg-1)*math.sqrt(avg)\n",
    "        standard_devs[name]=standard_devs[name]/teiler\n",
    " \n",
    "    return data[:int(actualNum)], standard_devs[:int(actualNum)], header, names, units\n",
    "\n",
    "\n",
    "data, standard_devs, header, names, units=processResultFile(filename,averages)\n",
    "num_measurements=data.shape[0]\n",
    "print(header)\n",
    "print(\"Total \"+str(num_measurements*averages)+\" measurements\")\n",
    "print(\"Averages: \"+str(averages))\n",
    "print(\"Makes up \"+str(num_measurements)+\" measurements\")\n",
    "print(names)\n",
    "savename=os.path.basename(os.getcwd())+\".png\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scan of arb. Parameter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Normaler Plot eines beliebigen Parameters [0,0.3,31] \n",
    "# yErr gibt die Fehlerbalken an. Wenn man das nicht möchte, einfach 0 eintragen [34.5E6, 35.5E6, 51] \n",
    "xStart=61.84\n",
    "xStop=61.45\n",
    "xStep=float(xStart-xStop)/(num_measurements)\n",
    "xvals=np.linspace(xStart,xStop,num_measurements)\n",
    "yvals=data['xnfitTF']\n",
    "yErr=standard_devs['xnfitTF']\n",
    "plt.cla()\n",
    "if yErr.any():\n",
    "    plt.errorbar(xvals,yvals,yerr=yErr,fmt='.-')\n",
    "else:\n",
    "    plt.plot(xvals,yvals,'.-')\n",
    "plt.xlabel(\"fARP1Start /MHz + 6.8 GHz\")\n",
    "plt.ylabel(\"xnfitTF\")\n",
    "#plt.title(\"\")\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Resonance scan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Resonanzscan\n",
    "# Mittelt ynFitGauss, xnFitGauss\n",
    "# Resonanz wird mit Lorentzfit  genähert, kann in kHz oder MHz angegeben werden\n",
    "# Dabei sind die xSteps immer in MHz angegeben wie in der Flugsoftware\n",
    "units=\"MHz\"\n",
    "xStart=-10\n",
    "xStop=10\n",
    "\n",
    "xStep=float(xStart-xStop)/(num_measurements)\n",
    "xvals=np.linspace(xStart,xStop,num_measurements)\n",
    "yvals=(data['xnfitGauss']+data['xnfitGauss'])/2\n",
    "#yErr=np.sqrt(np.multiply(standard_devs['xnfitGauss'],standard_devs['xnfitGauss'])+np.multiply(standard_devs['xnfitGauss'],standard_devs['ynfitGauss']))\n",
    "xvals_genau=np.linspace(xStart,xStop,num_measurements*3)\n",
    "popt_lor,pcov_lor=curve_fit(lorentz_fit,xvals,yvals,p0=[[0,6,10**8,1.0*10**8]])\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals,yerr=yErr,fmt='bo')\n",
    "if units==\"kHz\":\n",
    "    plt.plot(xvals_genau,lorentz_fit(xvals_genau,*popt_lor),label=\"Lorentz-Fit\\nResonance: (%.4g $\\pm$ %.4g) kHz \\nGamma: (%.4g $\\pm$ %.4g) MHz\\nOffset: %.4g $\\pm$ %.4g\"%(round(popt_lor[0]*1000,2),round(np.sqrt(pcov_lor[0,0])*1000,2),round(popt_lor[1],2),round(pcov_lor[1,1],2),round(popt_lor[3]/(10E8),3),round(np.sqrt(pcov_lor[3,3])/(10E8),3)))\n",
    "elif units==\"MHz\":\n",
    "    #plt.plot(xvals_genau,gauss_fit(xvals_genau,*popt),label=\"Resonance: (%.4g $\\pm$ %.4g) MHz\\nStdDev: %.4g MHz \\nOffset: %.4g\"%(round(popt[0],2),round(np.sqrt(pcov[0,0]),2),round(popt[1],2),round(popt[3]/(10E8),2)))\n",
    "    plt.plot(xvals_genau,lorentz_fit(xvals_genau,*popt_lor),label=\"Lorentz-Fit\\nResonance: (%.4g $\\pm$ %.4g) MHz \\nGamma: (%.4g $\\pm$ %.4g) MHz\\nOffset: %.4g $\\pm$ %.4g\"%(round(popt_lor[0],2),round(np.sqrt(pcov_lor[0,0]),2),round(popt_lor[1],2),round(pcov_lor[1,1],2),round(popt_lor[3]/(10E8),3),round(np.sqrt(pcov_lor[3,3])/(10E8),3)))\n",
    "    \n",
    "plt.xlabel(\"Detuning/MHz\")\n",
    "plt.ylabel(\"nx+ny/2\")\n",
    "plt.title(\"Detuningscan Abs K\")\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Lifetime MOT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#Lebensdauer-Messung MOT\n",
    "#Gibt den 1/e-Wert aus\n",
    "t0=0 #in ms\n",
    "tStep=500 # in ms pro Schritt\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"lifetime.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "\n",
    "\n",
    "yvals=data['xnfitGauss']\n",
    "yerr=standard_devs['xnfitGauss']\n",
    "\n",
    "popt,pcov=curve_fit(exp_decay,xvals,yvals,sigma=yerr,absolute_sigma=False,p0=[[2*10**8,1000]])\n",
    "\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"Measurement\")\n",
    "plt.semilogy(xvals,exp_decay(xvals,*popt),label=\"Lifetime Fit 1/e: (\"+str(round(popt[1],1))+\"$\\pm$\"+str(round(np.sqrt(pcov[1,1]),1))+\") ms\")\n",
    "plt.ylim(10**7,10**9)\n",
    "plt.xlabel(\"time (ms)\")\n",
    "plt.ylabel(\"xnfitGauss\")\n",
    "\n",
    "plt.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2D-Plot with colors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1505826.  3582649.  4127534.  2973707.  2261340.  2011554.]\n",
      " [ 2906022.  4834520.  4517346.  4766558.    20315.  2564695.]\n",
      " [ 3357096.  5687685.  5557892.  6708839.  3570685.  2803125.]\n",
      " [ 4090417.  6262596.  7506236.  6593198.  5102649.  3278026.]\n",
      " [ 4039683.  6052334.  6655426.  6556526.  4676924.  3194827.]\n",
      " [ 3606524.  5437041.  6785284.  5037466.  4373384.  3741629.]]\n",
      "x/Tile:  [-0.3 -0.4 -0.5 -0.6 -0.7 -0.8]\n",
      "y/Repeat:  [-0.7 -0.8 -0.9 -1.  -1.1 -1.2]\n",
      "Parameter:  ynfitGauss\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi4AAAGKCAYAAAArL8q6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x4459128>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Maxima bei:\n",
      "x: -0.5\n",
      "y: -1.0\n"
     ]
    }
   ],
   "source": [
    "# 2D-Plot mit Farben\n",
    "xvon=-0.3 #Tile-Wert\n",
    "xbis=-0.8\n",
    "yvon=-0.7 #Repeat-Wert\n",
    "ybis=-1.2\n",
    "xsteps=6\n",
    "ysteps=6\n",
    "normalize=False\n",
    "parameter='ynfitGauss'\n",
    "num_matrix=data[parameter].reshape((ysteps,xsteps))\n",
    "print(num_matrix)\n",
    "if normalize==1:\n",
    "  num_matrix/=np.max(num_matrix)\n",
    "  upperBound=1\n",
    "  lowerBound=0\n",
    "else:\n",
    "  upperBound=np.max(num_matrix)\n",
    "  lowerBound=np.min(num_matrix)\n",
    "xvals=np.linspace(xvon,xbis,xsteps)\n",
    "yvals=np.linspace(yvon,ybis,ysteps)\n",
    "levels = np.linspace(lowerBound, upperBound, 41)\n",
    "fig, ax = plt.subplots()\n",
    "cs = ax.contourf(xvals,yvals, num_matrix, levels=levels, cmap=plt.cm.bwr)\n",
    "print(\"x/Tile: \",xvals)\n",
    "print(\"y/Repeat: \",yvals)\n",
    "print(\"Parameter: \",parameter)\n",
    "cbar = fig.colorbar(cs)\n",
    "plt.xlabel(\"y1-Coil / A\")\n",
    "plt.ylabel(\"y2-Coil / A\")\n",
    "plt.title(\"Atom number after Magnetic Trap$^{41}$K\")\n",
    "plt.savefig(savename)\n",
    "plt.show()\n",
    "maxima_vals=np.unravel_index(np.argmax(num_matrix), (xsteps,ysteps))\n",
    "print(\"Maxima bei:\")\n",
    "print(\"x: \"+str(xvals[maxima_vals[1]]))\n",
    "print(\"y: \"+str(yvals[maxima_vals[0]]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D-Scans with color"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "||x-Mel||Bild||Maximum||y-Mel/A||z-Mel/A||\n",
      "||-0.15||[[Image(x-Mel_-0.15.png,300)]]||6.21||0.04||0.2||\n",
      "||-0.09||[[Image(x-Mel_-0.09.png,300)]]||7.16||0.04||0.2||\n",
      "||-0.03||[[Image(x-Mel_-0.03.png,300)]]||7.81||-0.02||0.2||\n",
      "||0.03||[[Image(x-Mel_0.03.png,300)]]||7.81||0.04||0.2||\n",
      "||0.09||[[Image(x-Mel_0.09.png,300)]]||7.66||0.0||0.2||\n",
      "||0.15||[[Image(x-Mel_0.15.png,300)]]||5.37||0.02||0.2||\n"
     ]
    }
   ],
   "source": [
    "# 3D-Scans\n",
    "xsteps=6\n",
    "ysteps=11\n",
    "zsteps=7\n",
    "normalize=False\n",
    "parameter='xnfitGauss'\n",
    "x_parameter_name=\"x-Mel\"\n",
    "y_parameter_name=\"y-Mel/A\"\n",
    "z_parameter_name=\"z-Mel/A\"\n",
    "num_matrix=data[parameter].reshape((xsteps,ysteps,zsteps))\n",
    "\n",
    "if normalize==1:\n",
    "  num_matrix/=np.max(num_matrix)\n",
    "  upperBound=1\n",
    "  lowerBound=0\n",
    "else:\n",
    "  upperBound=np.max(num_matrix)\n",
    "  lowerBound=np.min(num_matrix)\n",
    "    \n",
    "xvals=np.linspace(-0.15,0.15,xsteps)\n",
    "yvals=np.linspace(-0.1,0.1,ysteps)\n",
    "zvals=np.linspace(-0.3,0.3,zsteps)\n",
    "levels = np.linspace(lowerBound, upperBound, 41)\n",
    "\n",
    "print(\"||\"+x_parameter_name+\"||Bild||Maximum||\"+y_parameter_name+\"||\"+z_parameter_name+\"||\")\n",
    "for i in range(xsteps):\n",
    "    fig, ax = plt.subplots()    \n",
    "    plt.cla()\n",
    "    cs = ax.contourf(zvals,yvals, num_matrix[i,:,:], levels=levels, cmap=plt.cm.bwr)\n",
    "    cbar = fig.colorbar(cs)\n",
    "    plt.xlabel(z_parameter_name)\n",
    "    plt.ylabel(y_parameter_name)\n",
    "    plt.title(parameter+\", \"+x_parameter_name+\"_\"+str(xvals[i]))\n",
    "    filename=x_parameter_name+\"_\"+str(xvals[i])+\".png\"\n",
    "    plt.savefig(filename)\n",
    "    maxima_vals=np.unravel_index(np.argmax(num_matrix[i,:,:]), (ysteps,zsteps))    \n",
    "    print(\"||\"+str(xvals[i])+\"||[[Image(\"+filename+\",300)]]||\"+str(round(np.max(num_matrix[i,:,:])/1000000,2))+\"||\"+str(yvals[maxima_vals[0]])+\"||\"+str(zvals[maxima_vals[1]])+\"||\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Loading curve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-02-28T09:59:11.055484Z",
     "start_time": "2020-02-28T09:59:10.713707Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Baptist\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:161: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.843073074681582\n",
      "0.06513827072462645\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "217279695.0\n"
     ]
    }
   ],
   "source": [
    "# Ladekurve\n",
    "t0=0\n",
    "tEnd=1000\n",
    "data, standard_devs, header, names, units=processResultFile(\"Ladekurve_results_Gauss_blueMOT.txt\",3)\n",
    "datared, standard_devsred, header, names, units=processResultFile(\"Ladekurve_results_Gauss_redMOT.txt\",3)\n",
    "xvals=np.linspace(t0,tEnd,num_measurements)\n",
    "yvals=(data['xnfitGauss']+data['xnfitGauss'])/2\n",
    "yErrBlue=standard_devs['xnfitGauss']\n",
    "\n",
    "yvalsred=(datared['xnfitGauss']+datared['xnfitGauss'])/2\n",
    "yErrRed=standard_devsred['xnfitGauss']\n",
    "\n",
    "print(np.mean(yvals[1:]/yvalsred[1:]))\n",
    "print(np.std(yvals[1:]/yvalsred[1:]))\n",
    "\n",
    "\n",
    "popt, pcov = curve_fit(loading_fit,xvals,yvals,p0=[[10**8,1000]])\n",
    "poptred, pcovred = curve_fit(loading_fit,xvals,yvalsred,p0=[[10**8,1000]])\n",
    "plt.cla()\n",
    "\n",
    "plt.errorbar(xvals,yvals/10**9,yerr=yErrBlue/10**9,color=\"black\",marker=\"^\",linestyle=\"none\",linewidth=1.0,label=\"Type-II MOT\")\n",
    "plt.plot(xvals,loading_fit(xvals,*popt)/10**9,'black')\n",
    "#plt.plot(xvals[:3],d_loading_fit(xvals[:3],*popt),'b--',label=\"Loading: %.4g\"%round(popt[0]/popt[1]*1000,0))\n",
    "plt.plot(xvals[:],(xvals[:]*0+popt[0])/10**9,color=\"white\",linestyle=\"--\",label=\"Saturation: %.3g\"%popt[0])\n",
    "\n",
    "plt.errorbar(xvals,yvalsred/10**9,yerr=yErrRed/10**9,color=\"black\",marker=\"o\",linestyle=\"none\",linewidth=1.0,label=\"Type-I MOT\")\n",
    "plt.plot(xvals,loading_fit(xvals,*poptred)/10**9,'black')\n",
    "#plt.plot(xvals[:3],d_loading_fit(xvals[:3],*poptred),'r--',label=\"Loading: %.4g\"%round(poptred[0]/poptred[1]*1000,0))\n",
    "plt.plot(xvals[:],(xvals[:]*0+poptred[0])/10**9,color=\"white\",linestyle=\"--\",label=\"Saturation: %.3g\"%poptred[0])\n",
    "plt.axhline((1.13*10**9)/10**9,linestyle=\"--\",color=\"black\")\n",
    "plt.axhline((9.7*10**8)/10**9,linestyle=\"--\",color=\"black\")\n",
    "plt.xlabel(\"Loading time (ms)\")\n",
    "plt.ylabel(\"Atom number $/10^9$\")\n",
    "plt.grid(True)\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "order = [3,1,2,0]\n",
    "plt.legend([handles[idx] for idx in order],[labels[idx] for idx in order])\n",
    "\n",
    "\n",
    "plt.savefig(\"Ladekurve.pdf\",dpi=300,bbox_inches='tight')\n",
    "plt.show()\n",
    "print(yvals[2])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ToF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "PSD=0.0005157\n"
     ]
    }
   ],
   "source": [
    "#TOF-Auswertung\n",
    "dimension=1 #Wenn nur der Sigma-x-Wert genommen wird, dann 1. Wenn se 2D ist, dann 2 etc.\n",
    "t0=3 #in ms\n",
    "tStep=1.0\n",
    "mass=87 #in u\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"ToFx.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data['xsigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "popt,pcov=curve_fit(tof_fit,xvals,yvals[0:how_many_points],sigma=yerr[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "sigmav=popt[1]/1000 #in m/s\n",
    "sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"ToF\")\n",
    "plt.fill_between(xvals,tof_fit(xvals,popt[0],popt[1]-np.sqrt(pcov[1,1])),tof_fit(xvals,popt[0],popt[1]+np.sqrt(pcov[1,1])),alpha=0.5,color='grey',label=\"T=(\"+str(round(temperatur*1000000,1))+\"$\\pm$\"+str(round(temp_err*1000000,1))+\")uK\")\n",
    "plt.xlabel(\"Zeit (ms)\")\n",
    "plt.ylabel(\"Sigma x ($\\mu$m)\")\n",
    "plt.legend(loc=4,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "plt.show()\n",
    "\n",
    "#PSD-Bestimmung (Kugel mit 66% von nfit Teilchen im Radius sigma0/2)\n",
    "sigma0=tof_fit(0,*popt) #Nehme Sigma-Breite zum Zeitpunkt t=0\n",
    "xnfit=data['xnfitGauss']\n",
    "ynfit=data['ynfitGauss']\n",
    "anzahl=np.mean(data['xnfitGauss'])\n",
    "\n",
    "PSD,PSDerr=PSD_mean()\n",
    "print(\"PSD=%.4g\"%(PSD_Simple(temperatur,sigma0,anzahl,mass)))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Molasses Scans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "||Messung#||TempX/uK||xnfit||PSD||\n",
      "||0.1||(43.9+-9.5)||0.9+-0.1||2.1e-06||\n",
      "||0.09||(66.1+-6.3)||0.9+-0.2||2.7e-05||\n",
      "||0.08||(79.6+-7.9)||1.1+-0.2||1.3e-05||\n",
      "||0.07||(84.0+-10.5)||1.4+-0.2||1.3e-06||\n",
      "||0.06||(80.1+-6.8)||2.1+-0.2||4e-07||\n",
      "||0.05||(95.8+-6.0)||2.9+-0.3||4.8e-07||\n",
      "||0.04||(112.3+-6.1)||4.1+-0.6||7.5e-07||\n",
      "||0.03||(127.5+-4.9)||6.0+-0.9||1.4e-06||\n",
      "||0.02||(141.4+-3.6)||8.7+-1.5||2.1e-06||\n",
      "||0.01||(160.6+-2.3)||12.1+-2.3||3.1e-06||\n",
      "||0.0||(174.1+-2.7)||967335.3+-1934645.1||0.26||\n"
     ]
    }
   ],
   "source": [
    "#Melasse-Scans Auswertung\n",
    "ToFStart=2\n",
    "ToFEnde=10\n",
    "ToFStep=2\n",
    "ToFZahl=(ToFEnde-ToFStart)/ToFStep+1\n",
    "dimension=1\n",
    "AnzahlScans=num_measurements/(ToFZahl)\n",
    "ParamStart=0.1\n",
    "ParamStop=0.0\n",
    "ParamStep=(ParamStop-ParamStart)/(AnzahlScans-1)\n",
    "\n",
    "mass=87 #in u\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(ToFStart,ToFEnde,ToFZahl)\n",
    "yvals=data['xsigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "Teilchenzahlen=(data['xnfitGauss'])\n",
    "AnzahlScans=int(AnzahlScans)\n",
    "ToFZahl=int(ToFZahl)\n",
    "print(\"||Messung#||TempX/uK||xnfit||PSD||\")\n",
    "values_graph=np.zeros((AnzahlScans,5))\n",
    "for i in range(AnzahlScans):\n",
    "    try:\n",
    "        popt,pcov=curve_fit(tof_fit,xvals,yvals[(i*ToFZahl):((i+1)*ToFZahl)],sigma=yerr[(i*ToFZahl):((i+1)*ToFZahl)],absolute_sigma=False,p0=[[1500,80]])\n",
    "        sigmav=popt[1]/1000 #in m/s\n",
    "        sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "        temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "        temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "        Teilchenzahl=np.mean(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        TeilchenzahlStd=np.std(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        sigma0=tof_fit(0,*popt)\n",
    "        PSD=PSD_Simple(temperatur,sigma0,Teilchenzahl,mass)\n",
    "        temp=round(temperatur*1000000,1)\n",
    "        temperr=round(temp_err*1000000,1)\n",
    "        values_graph[i,0]=temp\n",
    "        values_graph[i,1]=temperr\n",
    "        values_graph[i,2]=Teilchenzahl\n",
    "        values_graph[i,3]=TeilchenzahlStd\n",
    "        values_graph[i,4]=PSD\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||(\"+str(round(temperatur*1000000,1))+\"+-\"+str(round(temp_err*1000000,1))+\")||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||%.2g||\"%PSD)\n",
    "    except RuntimeError: #konvergiert nicht\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||konvergiert nicht||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||\")\n",
    "        continue\n",
    "# Hier noch ein Plot der Daten\n",
    "xStart=ParamStart\n",
    "xStop=ParamStart+ParamStep*(AnzahlScans-1)\n",
    "xStep=float(xStart-xStop)/(AnzahlScans)\n",
    "xvals=np.linspace(xStart,xStop,AnzahlScans)\n",
    "yvals1=values_graph[:,0]\n",
    "yErr=values_graph[:,1]\n",
    "yvals2=values_graph[:,2]\n",
    "yErr2=values_graph[:,3]\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "ax1.cla()\n",
    "ax2=ax1.twinx()\n",
    "ax2.set_ylabel(\"Number of atoms\")\n",
    "\n",
    "ax2.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "if yErr.any():\n",
    "    ax1.errorbar(xvals,yvals1,yerr=yErr,fmt='bo',label=\"Temperature\")\n",
    "    ax2.errorbar(xvals,yvals2,yerr=yErr2,fmt='ro',label=\"Number of atoms\")\n",
    "else:\n",
    "    ax1.plot(xvals,yvals1,'bo',label=\"Temperature\")\n",
    "    ax2.plot(xvals,yvals2,'ro',label=\"Number of atoms\")\n",
    "ax1.set_xlabel(\"RF-Amp/MHz\")\n",
    "ax1.set_ylabel(\"Temp Y/uK\")\n",
    "plt.title(\"Temperature and particle number\")\n",
    "ax1.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "ax2.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "\n",
    "plt.clf()\n",
    "plt.xlabel(\"RF-Amp/MHz\")\n",
    "plt.ylabel(\"PSD\")\n",
    "plt.plot(xvals,values_graph[:,4],'bo',label=\"PSD\")\n",
    "plt.savefig(\"PSD_\"+savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ToF-Startevaporation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Program Files\\Anaconda2\\lib\\site-packages\\ipykernel\\__main__.py:32: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.32298912138e+16\n",
      "PSD_M1=3.859e-07\n",
      "PSD_Freq=9.268e-06\n",
      "PSD_peakdensity=7.697e-08\n",
      "nMean=3.039e+07\n"
     ]
    }
   ],
   "source": [
    "#TOF-Auswertung für ersten Punkt auf Gamma-Kurve\n",
    "dimension=1 #Wenn nur der Sigma-x-Wert genommen wird, dann 1. Wenn se 2D ist, dann 2 etc.\n",
    "t0=1.3 #in ms\n",
    "tStep=2\n",
    "mass=87 #in u\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"ToFy.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data['xsigmaGauss']\n",
    "yvals2=data['ysigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "yerr2=data['ysigmaGaussErr']\n",
    "popt,pcov=curve_fit(tof_fit,xvals,yvals[0:how_many_points],sigma=yerr[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "popt2,pcov2=curve_fit(tof_fit,xvals,yvals2[0:how_many_points],sigma=yerr2[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "sigmav=popt[1]/1000 #in m/s\n",
    "sigmav2=popt2[1]/1000 #in m/s\n",
    "sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "sigmaerr2=np.sqrt(pcov2[1,1])/1000\n",
    "temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "temperatur2=mass_SI*sigmav2**2 / kB / dimension\n",
    "temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "temp_err2=2*mass_SI*sigmav2*sigmaerr2 / kB / dimension\n",
    "temperaturmean=(temperatur+temperatur2)/2\n",
    "temperaturmeanErr=np.sqrt(temp_err**2+temp_err2**2)\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"ToF\")\n",
    "plt.fill_between(xvals,tof_fit(xvals,popt[0],popt[1]-np.sqrt(pcov[1,1])),tof_fit(xvals,popt[0],popt[1]+np.sqrt(pcov[1,1])),alpha=0.5,color='grey',label=\"T=(\"+str(round(temperatur*1000000,1))+\"$\\pm$\"+str(round(temp_err*1000000,1))+\")uK\")\n",
    "plt.xlabel(\"Zeit (ms)\")\n",
    "plt.ylabel(\"Sigma y ($\\mu$m)\")\n",
    "plt.legend(loc=4,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "#print np.mean(data['ynfitGauss'])\n",
    "plt.show()\n",
    "\n",
    "#PSD-Bestimmung\n",
    "sigma0=tof_fit(0,*popt) #Nehme Sigma-Breite zum Zeitpunkt t=0\n",
    "sigma0_2=tof_fit(0,*popt2)\n",
    "xnfit=data['xnfitGauss']\n",
    "ynfit=data['ynfitGauss']\n",
    "anzahl=np.mean(data['xnfitGauss'])\n",
    "anzahlerr=np.mean(data['xnfitGaussErr'])\n",
    "\n",
    "PSD,err=PSD_mean(temperaturmean,temperaturmeanErr,sigma0,sigma0_2,anzahl,anzahlerr,mass)\n",
    "PSDGauss=PSD_PeakDensity(temperaturmean,sigma0,sigma0_2,anzahl,mass)\n",
    "wx=2*math.pi*24\n",
    "wy=2*math.pi*382\n",
    "wz=2*math.pi*382\n",
    "\n",
    "PSDfreq=PSDTrapFrequencies(temperaturmean,wx,wy,wz,anzahl)\n",
    "print(\"PSD_M1=%.4g\"%PSD)\n",
    "print(\"PSD_Freq=%.4g\"%PSDfreq)\n",
    "print(\"PSD_peakdensity=%.4g\"%PSDGauss)\n",
    "print(\"nMean=%.4g\"%np.mean(data['xnfitGauss']))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Evaporation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "||Messung#||TempMean/uK||xnfit||PSD||Gamma||\n",
      "||6.0||(28.2+-2.9)||0.9+-0.0||1.6e-05||4.5||\n",
      "||5.5||(27.8+-2.1)||0.8+-0.0||1.5e-05||2.6||\n",
      "||5.0||(27.0+-1.7)||0.7+-0.0||1.3e-05||1.5||\n",
      "||4.5||(23.9+-1.5)||0.6+-0.0||1.6e-05||1.5||\n",
      "||4.0||(22.3+-1.6)||0.5+-0.0||1.7e-05||1.3||\n",
      "||3.5||(19.7+-1.0)||0.4+-0.0||2.1e-05||1.3||\n",
      "||3.0||(18.9+-1.1)||0.3+-0.0||2e-05||1||\n"
     ]
    }
   ],
   "source": [
    "#Basiert auf Molasses-Scans, berechnet aber noch das Gamma (Die Evaporationseffizienz)\n",
    "#Kann zb für RF-Scans benutzt werden\n",
    "ToFStart=1.3\n",
    "ToFEnde=3.8\n",
    "ToFStep=0.5\n",
    "ToFZahl=(ToFEnde-ToFStart)/ToFStep+1\n",
    "dimension=1\n",
    "AnzahlScans=num_measurements/(ToFZahl)\n",
    "ParamStart=6\n",
    "ParamStop=3\n",
    "ParamStep=(ParamStop-ParamStart)/(AnzahlScans-1)\n",
    "ScanParameterName=\"RF-Endfrequenz/MHz\" #Erscheint dann in den Diagrammen\n",
    "PSD0=5.4*10**(-6)\n",
    "N0=1.2*10**6\n",
    "mass=87 #in u\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(ToFStart,ToFEnde,ToFZahl)\n",
    "yvals=data['xsigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "y2vals=data['ysigmaGauss']\n",
    "y2err=data['ysigmaGaussErr']\n",
    "Teilchenzahlen=(data['xnfitGauss'])\n",
    "AnzahlScans=int(AnzahlScans)\n",
    "ToFZahl=int(ToFZahl)\n",
    "print(\"||Messung#||TempMean/uK||xnfit||PSD||Gamma||\")\n",
    "values_graph=np.zeros((AnzahlScans,7))\n",
    "wx=2*math.pi*24\n",
    "wy=2*math.pi*382\n",
    "wz=2*math.pi*382\n",
    "for i in range(AnzahlScans):\n",
    "    try:\n",
    "        popt,pcov=curve_fit(tof_fit,xvals,yvals[(i*ToFZahl):((i+1)*ToFZahl)],sigma=yerr[(i*ToFZahl):((i+1)*ToFZahl)],absolute_sigma=False,p0=[[1500,80]])\n",
    "        popt2,pcov2=curve_fit(tof_fit,xvals,y2vals[(i*ToFZahl):((i+1)*ToFZahl)],sigma=y2err[(i*ToFZahl):((i+1)*ToFZahl)],absolute_sigma=False,p0=[[1500,80]])\n",
    "        sigmav=popt[1]/1000 #in m/s\n",
    "        sigmav2=popt2[1]/1000 #in m/s\n",
    "        sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "        sigmaerr2=np.sqrt(pcov2[1,1])/1000\n",
    "        temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "        temperatur2=mass_SI*sigmav2**2 / kB / dimension\n",
    "        temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "        temp_err2=2*mass_SI*sigmav2*sigmaerr2 / kB / dimension\n",
    "        Teilchenzahl=np.mean(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        TeilchenzahlStd=np.std(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        sigma0=tof_fit(0,*popt)\n",
    "        sigma0_2=tof_fit(0,*popt2)\n",
    "        temperaturmean=(temperatur+temperatur2)/2\n",
    "        temp_err_mean=np.sqrt(temp_err*temp_err+temp_err2*temp_err2)\n",
    "        #PSD,PSDerr=PSD_mean(temperaturmean,temp_err_mean,sigma0,sigma0_2,Teilchenzahl,TeilchenzahlStd,mass)\n",
    "        PSD=PSDTrapFrequencies(temperaturmean,wx,wy,wz,Teilchenzahl)        \n",
    "        temp=round(temperaturmean*1000000,1)\n",
    "        temperr=round(temp_err_mean*1000000,1)\n",
    "        Gamma=-np.log10(PSD/PSD0)/np.log10(Teilchenzahl/N0)\n",
    "        values_graph[i,0]=temp\n",
    "        values_graph[i,1]=temperr\n",
    "        values_graph[i,2]=Teilchenzahl\n",
    "        values_graph[i,3]=TeilchenzahlStd\n",
    "        values_graph[i,4]=PSD\n",
    "        #values_graph[i,5]=PSDerr\n",
    "        values_graph[i,6]=Gamma\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||(\"+str(round(temperaturmean*1000000,1))+\"+-\"+str(round(temp_err_mean*1000000,1))+\")||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||%.2g||\"%PSD+\"%.2g||\"%Gamma)\n",
    "    except RuntimeError: #konvergiert nicht\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||konvergiert nicht||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||\")\n",
    "        continue\n",
    "# Hier noch ein Plot der Daten\n",
    "xStart=ParamStart\n",
    "xStop=ParamStart+ParamStep*(AnzahlScans-1)\n",
    "xStep=float(xStart-xStop)/(AnzahlScans)\n",
    "xvals=np.linspace(xStart,xStop,AnzahlScans)\n",
    "yvals1=values_graph[:,0]\n",
    "yErr=values_graph[:,1]\n",
    "yvals2=values_graph[:,2]\n",
    "yErr2=values_graph[:,3]\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "ax1.cla()\n",
    "ax2=ax1.twinx()\n",
    "ax2.set_ylabel(\"Number of atoms\")\n",
    "\n",
    "ax2.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "if yErr.any():\n",
    "    ax1.errorbar(xvals,yvals1,yerr=yErr,fmt='bo',label=\"Temperature\")\n",
    "    ax2.errorbar(xvals,yvals2,yerr=yErr2,fmt='ro',label=\"Number of atoms\")\n",
    "else:\n",
    "    ax1.plot(xvals,yvals1,'bo',label=\"Temperature\")\n",
    "    ax2.plot(xvals,yvals2,'ro',label=\"Number of atoms\")\n",
    "ax1.set_xlabel(ScanParameterName)\n",
    "ax1.set_ylabel(\"Temp X/uK\")\n",
    "plt.title(\"Temperature and particle number\")\n",
    "ax1.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "ax2.legend(loc=2,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "plt.show()\n",
    "\n",
    "fig,ax=plt.subplots()\n",
    "ax.cla()\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "plt.xlabel(ScanParameterName)\n",
    "plt.ylabel(\"PSD\")\n",
    "plt.plot(xvals,values_graph[:,4],'bo',label=\"PSD\")\n",
    "plt.title(\"PSD over RF\")\n",
    "plt.savefig(\"PSD_\"+savename)\n",
    "plt.show()\n",
    "\n",
    "plt.clf()\n",
    "plt.xlabel(ScanParameterName)\n",
    "plt.ylabel(\"Gamma\")\n",
    "plt.title(\"Gamma over RF\")\n",
    "plt.plot(xvals,values_graph[:,6],'bo',label=\"PSD\")\n",
    "plt.savefig(\"Gamma_\"+savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# n-D Scans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#4-D Scans\n",
    "import numpy as np\n",
    "param1start=-2\n",
    "param1ende=-10\n",
    "param1steps=9\n",
    "\n",
    "param2start=0.05\n",
    "param2ende=0.00\n",
    "param2steps=11\n",
    "\n",
    "param3start=0\n",
    "param3ende=4\n",
    "param3steps=5\n",
    "\n",
    "\n",
    "\n",
    "a=np.linspace(-2,-10,9)\n",
    "b=np.linspace(0.05,0.00,11)\n",
    "c=np.linspace(0,4,5)\n",
    "\n",
    "\n",
    "CoolDet=np.repeat(np.tile(np.linspace(-2,-10,9),1),11*5)\n",
    "CoolDetMid=np.repeat(np.tile(np.linspace(-7.5,-11.5,9),1),11*5)\n",
    "CoolInt=np.repeat(np.tile(np.linspace(0.05,0.00,11),9),5)\n",
    "ToF=np.repeat(np.tile(np.linspace(0,4,5),9*11),1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "'''\n",
    "normalize=False\n",
    "parameter='xnfitGauss'\n",
    "maximum=np.max(data[parameter])\n",
    "argmaximum=np.argmax(data[parameter])\n",
    "print \"Maximum bei folgenden Parametern: \",a[argmaximum],b[argmaximum],c[argmaximum],d[argmaximum]\n",
    "'''\n",
    "\n",
    "'''\n",
    "messung=10\n",
    "print (\"Zugehörige Parameter zur Messung:\\n\")\n",
    "print (\"param1 = \"+str(alist[messung]))\n",
    "print (\"param2 = \"+str(blist[messung]))\n",
    "print (\"param3 = \"+str(clist[messung]))\n",
    "print (\"param4 = \"+str(dlist[messung]))\n",
    "'''\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Life-Time in B-Trap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-02-28T10:18:22.664907Z",
     "start_time": "2020-02-28T10:18:22.124239Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Lebensdauer-Messung\n",
    "t0=8.4 #in ms\n",
    "tStep=50 # in ms pro Schritt\n",
    "Trennungspunkt=5 #nach wie vielen Schritten hat man die Lebensdauer\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"lifetime.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "xvals1=xvals[0:Trennungspunkt]\n",
    "xvals2=xvals[Trennungspunkt:]\n",
    "\n",
    "yvals=data['xnfitGauss']\n",
    "yvals1=yvals[0:Trennungspunkt]\n",
    "yvals2=yvals[Trennungspunkt:]\n",
    "yerr=standard_devs['xnfitGauss']\n",
    "yerr1=yerr[0:Trennungspunkt]\n",
    "yerr2=yerr[Trennungspunkt:]\n",
    "popt1,pcov1=curve_fit(exp_decay,xvals1,yvals1,absolute_sigma=False,p0=[[10**7,10]])\n",
    "popt2,pcov2=curve_fit(exp_decay,xvals2,yvals2,absolute_sigma=False,p0=[[10**6,50]])\n",
    "popt3,pcov3=curve_fit(BTrap2ExpFunctions,xvals,yvals,p0=[10**8,10,10**7,50])\n",
    "\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"Measurement\")\n",
    "plt.semilogy(xvals,BTrap2ExpFunctions(xvals,*popt3),label='tau1: '+str(np.round(popt3[1],1))+' ms; tau2: '+str(np.round(popt3[3],1))+' ms')\n",
    "plt.xlabel(\"time (ms)\")\n",
    "plt.ylabel(\"xnfitGauss\")\n",
    "\n",
    "plt.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " # Trap Oscillations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-1-284e7cb70f7b>, line 3)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-1-284e7cb70f7b>\"\u001b[0;36m, line \u001b[0;32m3\u001b[0m\n\u001b[0;31m    tStep=0.1.0 #in ms\u001b[0m\n\u001b[0m              ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "#Fallen-Oszillationen\n",
    "t0=0.0 #in ms\n",
    "tStep=0.1.0 #in ms\n",
    "savename=os.path.basename(os.getcwd())+\".png\"\n",
    "savenamefft=os.path.basename(os.getcwd())+\"_fft.png\"\n",
    "how_many_points=num_measurements\n",
    "direction=\"xcenter\"\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data[direction]\n",
    "yErr=standard_devs[direction]\n",
    "#TrapOscillation1Freq(x,off,amp1,f1,tau1,phi1)\n",
    "fft=np.fft.rfft(yvals)\n",
    "sampling_freq=1/(tStep/1000)\n",
    "if (num_measurements%2)==0: #even number\n",
    "    yvalsfft=fft[0:num_measurements/2]\n",
    "    xvalsfft=np.linspace(0,sampling_freq/2,num_measurements/2)\n",
    "else:\n",
    "    yvalsfft=fft[0:(num_measurements-1)/2]\n",
    "    xvalsfft=np.linspace(0,sampling_freq/2,(num_measurements-1)/2)\n",
    "subarray=yvalsfft[1:]\n",
    "maximum=np.argmax(np.abs(yvalsfft[1:]))\n",
    "maxfreq=np.abs(xvalsfft[maximum])\n",
    "print(\"Maximum bei: \"+str(maxfreq)+\" Hz\")\n",
    "\n",
    "\n",
    "plt.cla()\n",
    "plt.bar(xvalsfft[1:],np.abs(yvalsfft[1:]),align='center',width=sampling_freq/num_measurements)\n",
    "plt.title(\"FFT trap oscillations\")\n",
    "plt.xlabel(\"Frequency/Hz\")\n",
    "plt.ylabel(\"Amplitude/a.u.\")\n",
    "plt.xlim(0,sampling_freq/2+sampling_freq/num_measurements/2)\n",
    "plt.ylim(0,np.max(np.abs(yvalsfft[1:]))*1.2)\n",
    "plt.xticks(np.arange(0, sampling_freq/2+sampling_freq/num_measurements, sampling_freq/2/10))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.savefig(savenamefft)\n",
    "plt.show()\n",
    "\n",
    "popt,pcov=curve_fit(TrapOscillation1Freq,xvals,yvals[0:how_many_points],sigma=yErr[0:how_many_points],absolute_sigma=False,p0=[[290,350,maxfreq,80,1]])\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"Scan\")\n",
    "plt.plot(xvals,TrapOscillation1Freq(xvals,*popt),label=\"Frequency: \"+str(round(popt[2],2))+\"$\\pm$\"+str(round(np.sqrt(pcov[2,2]),2))+\" Hz\")\n",
    "plt.xlabel(\"Holding time/ms\")\n",
    "plt.ylabel(direction+\"/um\")\n",
    "plt.title(\"Trap oscillations y=-2A SC+BC\")\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Scatterplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "x=data['xcenter']\n",
    "y=data['ycenter']\n",
    "xErr=standard_devs['xcenter']\n",
    "yErr=standard_devs['ycenter']\n",
    "labeltext=\"xCoil\"\n",
    "scanparam=np.linspace(-1,0,21)\n",
    "plt.cla()\n",
    "plt.scatter(x,y,label=labeltext)\n",
    "plt.xlabel(\"xCenter\")\n",
    "plt.ylabel(\"yCenter\")\n",
    "for i in range(0,num_measurements,2):\n",
    "    plt.text(x[i]+30,y[i]-15,\"x=\"+str(scanparam[i]))\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "#plt.show()\n",
    "savename=os.path.basename(os.getcwd())+\"_\"+labeltext+\".png\"\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Oszillationen Scans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "#Fallen-Oszillationen\n",
    "t0=0.0 #in ms\n",
    "tStep=0.1 #in ms\n",
    "AnzahlToFSchritte=31\n",
    "ToF=5.0 # in ms\n",
    "Richtung='x' #x,y, oder z eingeben\n",
    "\n",
    "xvals=np.linspace(t0,t0+tStep*(AnzahlToFSchritte-1),AnzahlToFSchritte)\n",
    "ScanAnzahl=num_measurements/AnzahlToFSchritte\n",
    "\n",
    "if Richtung=='x': #x\n",
    "    savename=os.path.basename(os.getcwd())+\"_xOsc.png\"\n",
    "    yvals=np.zeros((ScanAnzahl,AnzahlToFSchritte))\n",
    "    yvals=data['xcenter'].reshape((ScanAnzahl,AnzahlToFSchritte))\n",
    "    A_x=50 #in um\n",
    "    w_x=150 #in Hz\n",
    "    Phi_0=0.1 #in rad\n",
    "    x_0=1300 #in um\n",
    "    x_tau=50 #in ms\n",
    "    popt=np.zeros((ScanAnzahl,5))\n",
    "    \n",
    "    for i in range(0,ScanAnzahl):\n",
    "        OscFitReduced=lambda x, x_0, A_x,w_x,x_tau, Phi_0: TrapOscillationXInTrap(x, x_0, A_x,w_x,x_tau, Phi_0,ToF/1000.0)\n",
    "        popt[i,:],pcov=curve_fit(OscFitReduced,xvals,yvals[i,:],p0=[[x_0,A_x,w_x,x_tau,Phi_0]])\n",
    "        \n",
    "    amplituden=np.abs(popt[:,1])\n",
    "    frequenzen=np.abs(popt[:,2])\n",
    "elif Richtung=='y': #y    \n",
    "    savename=os.path.basename(os.getcwd())+\"_yOsc.png\"\n",
    "    yvals=np.zeros((ScanAnzahl,AnzahlToFSchritte))\n",
    "    yvals=data['ycenter'].reshape((ScanAnzahl,AnzahlToFSchritte))\n",
    "    A_x=100 #in um\n",
    "    w_x=100 #in Hz\n",
    "    Phi_0=0.1 #in rad\n",
    "    x_0=3000 #in um\n",
    "    x_tau=30 #in ms\n",
    "    popt=np.zeros((ScanAnzahl,5))\n",
    "    \n",
    "    for i in range(0,ScanAnzahl):\n",
    "        OscFitReduced=lambda x, x_0, A_x,w_x,x_tau, Phi_0: TrapOscillationYInTrap(x, x_0, A_x,w_x,x_tau, Phi_0,ToF/1000.0)\n",
    "        popt[i,:],pcov=curve_fit(OscFitReduced,xvals,yvals[i,:],p0=[[x_0,A_x,w_x,x_tau,Phi_0]])\n",
    "        \n",
    "    amplituden=np.abs(popt[:,1])\n",
    "    frequenzen=np.abs(popt[:,2])\n",
    "    \n",
    "#Darstellung eines einzelnen fits\n",
    "iteration=0  \n",
    "plt.cla()\n",
    "plt.plot(xvals,yvals[iteration,:],'bo-',label=\"Measurement\")\n",
    "plt.plot(xvals,OscFitReduced(xvals,*popt[iteration]),'ro-',label=\"Fit: \"+str(np.round(popt[0,2],0))+\" Hz\")\n",
    "plt.xlabel(\"Hold-Time\")\n",
    "plt.ylabel(\"xPos after 5ms ToF\")\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "savename=os.path.basename(os.getcwd())+\"_OSc.png\"\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D-Fit Fallenoszillationen"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 't0' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-4-294b88c3104a>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m     20\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     21\u001b[0m \u001b[1;31m# Unabhängiger Fit zur ersten Abschätzung der Fitparameter\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 22\u001b[1;33m \u001b[0mxvals\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mt0\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mt0\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mtStep\u001b[0m\u001b[1;33m*\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mhow_many_points\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mhow_many_points\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     23\u001b[0m \u001b[0myvals\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mdata\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"xcenter\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     24\u001b[0m \u001b[0myErr\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mstandard_devs\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"xcenter\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 't0' is not defined"
     ]
    }
   ],
   "source": [
    "#3D-Fit-Fallenoszillationen\n",
    "\n",
    "def TrapOscillation2FreqNoDamping(x,off,amp1,f1,phi1,amp2,f2,phi2):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)+amp2*np.sin(2*math.pi*f2*x/1000+phi2)\n",
    "\n",
    "def TrapOscillation3FreqNoDamping(x,off,amp1,f1,phi1,amp2,f2,phi2,amp3,f3,phi3):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)+amp2*np.sin(2*math.pi*f2*x/1000+phi2)+amp3*np.sin(2*math.pi*f3*x/1000+phi3)\n",
    "\n",
    "def MRotation3DX(w):\n",
    "    return np.array(((1,0,0), (0, np.cos(w), -np.sin(w)) ,(0, np.sin(w), np.cos(w))))\n",
    "\n",
    "def MRotation3DY(w):\n",
    "    return np.array(([np.cos(w),0,np.sin(w)],[0, 1, 0],[-np.sin(w),0,np.cos(w)]))\n",
    "\n",
    "def MRotation3DZ(w):\n",
    "    return np.array(([np.cos(w),-np.sin(w),0],[np.sin(w), np.cos(w), 0],[0, 0, 1]))\n",
    "\n",
    "def MProjektion():\n",
    "    return np.array(([0,0,1],[-1/np.sqrt(2),1/np.sqrt(2),0]))\n",
    "\n",
    "# Unabhängiger Fit zur ersten Abschätzung der Fitparameter\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data[\"xcenter\"]\n",
    "yErr=standard_devs[\"xcenter\"]\n",
    "\n",
    "xOffset = np.mean(yvals)\n",
    "Amp1 = 23.43\n",
    "F1 = 98.38\n",
    "Phi1 = 3.22\n",
    "Tau1 = 1\n",
    "Amp2 = 36.64\n",
    "F2 = 93.14\n",
    "Phi2 = 3.87\n",
    "Tau2 = 1\n",
    "Amp3 = 21.1193420\n",
    "F3 = 20.7710654\n",
    "Phi3 = -2.51376024\n",
    "\n",
    "p0 = [xOffset,Amp1,F1,Phi1,Amp2,F2, Phi2]\n",
    "popt,pcov=curve_fit(TrapOscillation2FreqNoDamping,xvals,yvals,sigma=yErr,absolute_sigma=False,p0=p0)\n",
    "\n",
    "yvals=data[\"ycenter\"]\n",
    "yErr=standard_devs[\"ycenter\"]\n",
    "yOffset = np.mean(yvals)\n",
    "\n",
    "p0 = [yOffset,Amp1,F1,Phi1,Amp2,F2, Phi2,Amp3,F3,Phi3]\n",
    "popt,pcov=curve_fit(TrapOscillation3FreqNoDamping,xvals,yvals,sigma=yErr,absolute_sigma=False,p0=p0)\n",
    "\n",
    "# 3D Fit\n",
    "t = xvals[1:]\n",
    "t2 = np.linspace(t[0],t[-1], 901)\n",
    "\n",
    "yvals = np.vstack((data[\"xcenter\"], data[\"ycenter\"])).T\n",
    "yvals = yvals[1:,:]\n",
    "yErr = np.vstack((standard_devs[\"xcenter\"], standard_devs[\"ycenter\"])).T\n",
    "yErr = yErr[1:,:]\n",
    "\n",
    "xOffset = popt[0]\n",
    "yOffset = np.mean(yvals[:,1])\n",
    "ax = popt[1]\n",
    "fx = popt[2]\n",
    "phix = popt[3]\n",
    "ay = popt[4]\n",
    "fy = popt[5]\n",
    "phiy = popt[6]\n",
    "az = popt[7]\n",
    "fz = popt[8]\n",
    "phiz = popt[9]\n",
    "\n",
    "w1 = 4.56176705e+01\n",
    "w2 = -9.39375646e-01\n",
    "w3 = 1.08426226e+01\n",
    "\n",
    "# Schwingungsvektor\n",
    "def SV(t, ax, fx, phix, ay, fy, phiy, az, fz, phiz):\n",
    "    return np.array([ax*np.sin(2*np.pi*fx*t/1000+phix), ay*np.sin(2*np.pi*fy*t/1000+phiy), az*np.sin(2*np.pi*fz*t/1000+phiz)])\n",
    "\n",
    "# Rotation und Projektion\n",
    "def RotUndPro(t, xOffset, yOffset, ax, fx, phix, ay, fy, phiy, az, fz, phiz, w1, w2, w3):\n",
    "    finalPos = MRotation3DZ(w3).dot(MRotation3DY(w2).dot(MRotation3DX(w1).dot(SV(t, ax, fx, phix, ay, fy, phiy, az, fz, phiz)))) # Testen\n",
    "    output = MProjektion().dot(finalPos).T + np.array(([xOffset, yOffset])) # Testen\n",
    "    return output.ravel() # Workaround mit .ravel(), besser drauf verzichten und direkt über leastsq gehen\n",
    "\n",
    "p0 = [xOffset, yOffset, ax, fx, phix, ay, fy, phiy, az, fz, phiz, w1, w2, w3]\n",
    "popt, pcov = curve_fit(RotUndPro, t, yvals.ravel(), p0=p0)\n",
    "\n",
    "plt.cla()\n",
    "fig, axs = plt.subplots(1,2)\n",
    "axs[0].errorbar(t,yvals[:,0],yerr=yErr[:,0],fmt='o',label=\"Data\")\n",
    "axs[0].plot(t2, RotUndPro(t2, *popt).reshape(t2.shape[0],2)[:,0], label=\"Fit\")\n",
    "axs[0].legend()\n",
    "axs[0].set_xlabel(\"Time /ms\")\n",
    "axs[0].set_ylabel(r\"Center of BEC in x'-direction /$\\mu$m\")\n",
    "axs[0].set_ylim(1210,1380)\n",
    "\n",
    "axs[1].errorbar(t,yvals[:,1],yerr=yErr[:,1],fmt='o',label=\"Data\")\n",
    "axs[1].plot(t2, RotUndPro(t2, *popt).reshape(t2.shape[0],2)[:,1], label=\"Fit\")\n",
    "axs[1].legend()\n",
    "axs[1].set_xlabel(\"Time /ms\")\n",
    "axs[1].set_ylabel(r\"Center of BEC in y'-direction /$\\mu$m\")\n",
    "axs[1].set_ylim(3610,3780)\n",
    "\n",
    "fig.set_size_inches(12, 4)\n",
    "plt.savefig(\"3DFit.png\", dpi=300)\n",
    "np.savetxt(\"3DFitResults.txt\", np.array(([popt, [pcov[i,i] for i in range(pcov.shape[0])]])).transpose())\n",
    "plt.show()\n",
    "\n",
    "print([\"Popt: \", str(popt)])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-03-10T12:46:23.183020Z",
     "start_time": "2020-03-10T12:46:22.946158Z"
    }
   },
   "source": [
    "# Export Data to csv (for tikz)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'os' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-1-0851a20d0489>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0msavename\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mos\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mpath\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mbasename\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mos\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mgetcwd\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m\"data.csv\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      2\u001b[0m \u001b[0mxStart\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m0.36\u001b[0m \u001b[1;31m# 1.46\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mxStop\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m40.36\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mxStep\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mfloat\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mxStart\u001b[0m\u001b[1;33m-\u001b[0m\u001b[0mxStop\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnum_measurements\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[0mxvals\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mxStart\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mxStop\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mnum_measurements\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'os' is not defined"
     ]
    }
   ],
   "source": [
    "savename=os.path.basename(os.getcwd())+\"data\"\n",
    "path=os.path.abspath(os.getcwd())\n",
    "xStart=0.36 # 1.46\n",
    "xStop=40.36\n",
    "xStep=float(xStart-xStop)/(num_measurements)\n",
    "xvals=np.linspace(xStart,xStop,num_measurements)\n",
    "yvals=data['xcenter']\n",
    "yErr=standard_devs['xcenter']\n",
    "np.savetxt(savename+\".csv\",np.transpose([xvals,yvals,yErr]),delimiter=',',header=path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": true,
   "toc_position": {
    "height": "804px",
    "left": "1577px",
    "top": "353.133px",
    "width": "343px"
   },
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}


==> Measurement_Data/TemperaturEval_TOF_neu.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {
    "toc": true
   },
   "source": [
    "<h1>Table of Contents<span class=\"tocSkip\"></span></h1>\n",
    "<div class=\"toc\"><ul class=\"toc-item\"><li><span><a href=\"#Reading-files\" data-toc-modified-id=\"Reading-files-1\"><span class=\"toc-item-num\">1&nbsp;&nbsp;</span>Reading files</a></span></li><li><span><a href=\"#Scan-of-arb.-Parameter\" data-toc-modified-id=\"Scan-of-arb.-Parameter-2\"><span class=\"toc-item-num\">2&nbsp;&nbsp;</span>Scan of arb. Parameter</a></span></li><li><span><a href=\"#Resonance-scan\" data-toc-modified-id=\"Resonance-scan-3\"><span class=\"toc-item-num\">3&nbsp;&nbsp;</span>Resonance scan</a></span></li><li><span><a href=\"#Lifetime-MOT\" data-toc-modified-id=\"Lifetime-MOT-4\"><span class=\"toc-item-num\">4&nbsp;&nbsp;</span>Lifetime MOT</a></span></li><li><span><a href=\"#2D-Plot-with-colors\" data-toc-modified-id=\"2D-Plot-with-colors-5\"><span class=\"toc-item-num\">5&nbsp;&nbsp;</span>2D-Plot with colors</a></span></li><li><span><a href=\"#3D-Scans-with-color\" data-toc-modified-id=\"3D-Scans-with-color-6\"><span class=\"toc-item-num\">6&nbsp;&nbsp;</span>3D-Scans with color</a></span></li><li><span><a href=\"#Loading-curve\" data-toc-modified-id=\"Loading-curve-7\"><span class=\"toc-item-num\">7&nbsp;&nbsp;</span>Loading curve</a></span></li><li><span><a href=\"#ToF\" data-toc-modified-id=\"ToF-8\"><span class=\"toc-item-num\">8&nbsp;&nbsp;</span>ToF</a></span></li><li><span><a href=\"#Molasses-Scans\" data-toc-modified-id=\"Molasses-Scans-9\"><span class=\"toc-item-num\">9&nbsp;&nbsp;</span>Molasses Scans</a></span></li><li><span><a href=\"#ToF-Startevaporation\" data-toc-modified-id=\"ToF-Startevaporation-10\"><span class=\"toc-item-num\">10&nbsp;&nbsp;</span>ToF-Startevaporation</a></span></li><li><span><a href=\"#Evaporation\" data-toc-modified-id=\"Evaporation-11\"><span class=\"toc-item-num\">11&nbsp;&nbsp;</span>Evaporation</a></span></li><li><span><a href=\"#n-D-Scans\" data-toc-modified-id=\"n-D-Scans-12\"><span class=\"toc-item-num\">12&nbsp;&nbsp;</span>n-D Scans</a></span></li><li><span><a href=\"#Life-Time-in-B-Trap\" data-toc-modified-id=\"Life-Time-in-B-Trap-13\"><span class=\"toc-item-num\">13&nbsp;&nbsp;</span>Life-Time in B-Trap</a></span></li><li><span><a href=\"#Trap-Oscillations\" data-toc-modified-id=\"Trap-Oscillations-14\"><span class=\"toc-item-num\">14&nbsp;&nbsp;</span>Trap Oscillations</a></span></li><li><span><a href=\"#Scatterplot\" data-toc-modified-id=\"Scatterplot-15\"><span class=\"toc-item-num\">15&nbsp;&nbsp;</span>Scatterplot</a></span></li><li><span><a href=\"#Oszillationen-Scans\" data-toc-modified-id=\"Oszillationen-Scans-16\"><span class=\"toc-item-num\">16&nbsp;&nbsp;</span>Oszillationen Scans</a></span></li><li><span><a href=\"#3D-Fit-Fallenoszillationen\" data-toc-modified-id=\"3D-Fit-Fallenoszillationen-17\"><span class=\"toc-item-num\">17&nbsp;&nbsp;</span>3D-Fit Fallenoszillationen</a></span></li></ul></div>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Reading files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-03-10T12:30:16.296782Z",
     "start_time": "2020-03-10T12:30:15.430315Z"
    },
    "code_folding": [],
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#Results from muchbetterbecfit with fit type: Gauss\n",
      "\n",
      "Total 27 measurements\n",
      "Averages: 3\n",
      "Makes up 9 measurements\n",
      "['ImageDate', 'ImageNumber', 'xamplitudeGauss', 'xamplitudeGaussErr', 'xsigmaGauss', 'xsigmaGaussErr', 'xcenter', 'xcenterErr', 'xoffset', 'xoffsetErr', 'xnfitGauss', 'xnfitGaussErr', 'xSNR', 'xSNRErr', 'yamplitudeGauss', 'yamplitudeGaussErr', 'ysigmaGauss', 'ysigmaGaussErr', 'ycenter', 'ycenterErr', 'yoffset', 'yoffsetErr', 'ynfitGauss', 'ynfitGaussErr', 'ySNR', 'ySNRErr', 'ycorrectedCenter', 'ycorrectedCenterErr', 'nsum', 'BGintensity', 'angle', 'roix1', 'roix2', 'roiy1', 'roiy2']\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Baptist\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:161: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    }
   ],
   "source": [
    "# -*- coding: utf-8 -*-\n",
    "# Start\n",
    "\"\"\"\n",
    "Created on Tue Sep 10 16:02:50 2013\n",
    "\n",
    "@author: piest\n",
    "\"\"\"\n",
    "\n",
    "#Imports for python 2 compatibility\n",
    "from __future__ import absolute_import, division, print_function\n",
    "__metaclass__ = type\n",
    "\n",
    "# Further imports\n",
    "import numpy as np\n",
    "import sys\n",
    "import codecs\n",
    "import matplotlib.pyplot as plt\n",
    "import math\n",
    "import os\n",
    "from scipy.optimize import curve_fit\n",
    "\n",
    "def lin_fit(x,m,b):\n",
    "    return m*x+b\n",
    "\n",
    "def lorentz_fit(x, x0, gamma, amp, offset):\n",
    "    \"\"\" Return Lorentzian line shape at x with HWHM gamma \"\"\"\n",
    "    return amp * gamma / np.pi / ((x-x0)**2 + gamma**2) + offset\n",
    "\n",
    "def loading_fit(x,sat,tau):\n",
    "    return sat*(1-np.exp(-x/tau))\n",
    "\n",
    "def d_loading_fit(x,sat,tau):\n",
    "    return sat/tau*x\n",
    "def tof_fit(x,sigma0,sigmav):\n",
    "    return np.sqrt(sigma0+sigmav**2*x**2)\n",
    "def gauss_fit(x,x0,sigma0,amp,offset):\n",
    "    return offset+amp*np.exp(-(x-x0)**2/(2*sigma0**2))\n",
    "\n",
    "def exp_decay(x,y0,t):\n",
    "    return y0*np.exp(-x/t)\n",
    "\n",
    "def TrapOscillation1Freq(x,off,amp1,f1,tau1,phi1):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000.)/(tau1/1000.))\n",
    "\n",
    "def TrapOscillationXInTrap(x,off,amp1,f1,tau1,phi1,ToF):\n",
    "    #ToF muss via lambda Ausdruck/neue Funktion für den fit-festgelegt werden\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000.)/(tau1/1000.))+ToF*(amp1*2*math.pi*f1*np.cos(2*math.pi*f1*x/1000+phi1)-1.0/(tau1/1000))*np.exp(-(x/1000.)/(tau1/1000.))\n",
    "\n",
    "def TrapOscillationYInTrap(x,off,amp1,f1,tau1,phi1,ToF):\n",
    "    #ToF muss via lambda Ausdruck/neue Funktion für den fit-festgelegt werden\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000.)/(tau1/1000.))+ToF*(amp1*2*math.pi*f1*np.cos(2*math.pi*f1*x/1000+phi1)-1.0/(tau1/1000))*np.exp(-(x/1000.)/(tau1/1000.))+0.5*9.81*1000000*ToF*ToF\n",
    "\n",
    "def TrapOscillation2Freq(x,off,amp1,f1,phi1,tau1,amp2,f2,phi2,tau2):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)*np.exp(-(x/1000)/(tau1/1000))+amp2*np.sin(2*math.pi*f2*x/1000+phi2)*np.exp(-(x/1000)/(tau2/1000))\n",
    "\n",
    "def PSDTrapFrequencies(T,wx,wy,wz,N): #Frequenzen bitte in Hz und mal 2Pi\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    wgeo=(wx*wy*wz)**(1./3.)\n",
    "    return N*(h_bar*wgeo/(k_b*T))**3\n",
    "\n",
    "def PSD_Simple(T,sigma,N,mass):\n",
    "    sigma=sigma*10**(-6)\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    thermalDB=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b*T)\n",
    "    anzahl=N * 0.66 #weil bis sigma nur 66% der Atome drin sind\n",
    "    radius=sigma\n",
    "    density=anzahl/(4/3*math.pi*radius**3)\n",
    "    PSD=density*thermalDB**3\n",
    "    return PSD\n",
    "\n",
    "def PSD_PeakDensity(T,sigmaX,sigmaY,N,mass):\n",
    "    sigmaX=sigmaX*10**(-6)\n",
    "    sigmaY=sigmaY*10**(-6)\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    thermalDB=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b*T)\n",
    "    density=N/(math.sqrt(2*math.pi)**3*sigmaX**2*sigmaY*math.sqrt(2))\n",
    "    PSD=density*thermalDB**3\n",
    "    print(density)\n",
    "    return PSD\n",
    "\n",
    "def PSD_mean(T,Terr,sigmaX,sigmaY,N,Nerr,mass):\n",
    "    sigmaX=sigmaX*10**(-6)\n",
    "    sigmaY=sigmaY*10**(-6)\n",
    "    h_bar=1.05457148*10**(-34)\n",
    "    k_b=1.38064852*10**(-23)\n",
    "    atomic_unit=1.661*10**(-27)\n",
    "    thermalDB=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b*T)\n",
    "    density=N/(4/3*math.pi*sigmaX**2*sigmaY*math.sqrt(2))\n",
    "    PSD=density*thermalDB**3\n",
    "    densityErr=Nerr/(4/3*math.pi*sigmaX**2*sigmaY*math.sqrt(2))\n",
    "    thermalDBErr=2*math.pi*h_bar/math.sqrt(2*math.pi*mass*atomic_unit*k_b)*(0.5*1/(T**(1.5)))\n",
    "    PSDerr=math.sqrt((densityErr*densityErr**3)**2+(3*density*thermalDB**2*thermalDBErr)**2)\n",
    "    return PSD,PSDerr\n",
    "\n",
    "def BTrap2ExpFunctions(T,A1,tau1,A2,tau2):\n",
    "    return A1*np.exp(-T/tau1)+A2*np.exp(-T/tau2)\n",
    "\n",
    "averages=3\n",
    "filename=\"results_neu_rot_x_Gauss.txt\"\n",
    "\n",
    "def processResultFile(filename,avg=1):\n",
    "    # First: Read three header lines\n",
    "    with codecs.open(filename, 'r', encoding='ISO8859') as f:\n",
    "        header = f.readline()\n",
    "        # Lines close with ';', but no column follows, so disregard it\n",
    "        names = f.readline().strip().split(';')[:-1]\n",
    "        units = f.readline().strip().split(';')[:-1]\n",
    "\n",
    "    # Set format of columns in file\n",
    "    # ROI was first written as float, then changed to the more sensible uint.\n",
    "    # So, first try the new format, if that fails, try old one\n",
    "    formats = [np.uint, np.uint] + [np.float]*(len(names)-2)\n",
    "    formatsnew = [np.uint, np.uint] + [np.float]*(len(names)-6) + [np.uint]*4\n",
    "    \n",
    "    try:\n",
    "        data = np.loadtxt(filename, delimiter=';', skiprows=3,\n",
    "                          dtype={'names': names, 'formats': formatsnew})\n",
    "    except:\n",
    "        data = np.loadtxt(filename, delimiter=';', skiprows=3,\n",
    "                          dtype={'names': names, 'formats': formats})\n",
    "    if (float(data.shape[0])/float(avg))%1!=0.0:\n",
    "        print(\"Number of averages not possible\")\n",
    "        return 0\n",
    "    \n",
    "    # Calculate averages\n",
    "    actualNum=data.shape[0]/avg\n",
    "    standard_devs=np.copy(data)\n",
    "    \n",
    "    namelist=list(names)\n",
    "    del namelist[0:2]\n",
    "    del namelist[-1]\n",
    "    del namelist[-1]\n",
    "    del namelist[-1]\n",
    "    del namelist[-1]\n",
    "\n",
    "    for name in namelist:\n",
    "        for j in range(1,avg):\n",
    "            \n",
    "            for i in range(int(actualNum)):\n",
    "                data[name][i]+=data[name][j*int(actualNum)+i]\n",
    "        data[name]/=avg\n",
    "        \n",
    "    # Calculate StdDev (first iteration)\n",
    "    for name in namelist:\n",
    "        for i in range(int(actualNum)):\n",
    "            standard_devs[name][i]=(standard_devs[name][i]-data[name][i])**2\n",
    "\n",
    "        #standard_devs[name]=np.delete(standard_devs[name],range(actualNum,data.shape[0]))\n",
    "    #the other iterations for StdDev\n",
    "    for name in namelist:\n",
    "        for j in range(1,avg):\n",
    "            for i in range(int(actualNum)):\n",
    "                standard_devs[name][i]+=(standard_devs[name][j*int(actualNum)+i]-data[name][i])**2\n",
    "\n",
    "        standard_devs[name]=np.sqrt(standard_devs[name])\n",
    "        teiler=math.sqrt(avg-1)*math.sqrt(avg)\n",
    "        standard_devs[name]=standard_devs[name]/teiler\n",
    " \n",
    "    return data[:int(actualNum)], standard_devs[:int(actualNum)], header, names, units\n",
    "\n",
    "\n",
    "data, standard_devs, header, names, units=processResultFile(filename,averages)\n",
    "num_measurements=data.shape[0]\n",
    "print(header)\n",
    "print(\"Total \"+str(num_measurements*averages)+\" measurements\")\n",
    "print(\"Averages: \"+str(averages))\n",
    "print(\"Makes up \"+str(num_measurements)+\" measurements\")\n",
    "print(names)\n",
    "savename=os.path.basename(os.getcwd())+\".png\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scan of arb. Parameter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "code_folding": []
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Normaler Plot eines beliebigen Parameters [0,0.3,31] \n",
    "# yErr gibt die Fehlerbalken an. Wenn man das nicht möchte, einfach 0 eintragen [34.5E6, 35.5E6, 51] \n",
    "xStart=61.84\n",
    "xStop=61.45\n",
    "xStep=float(xStart-xStop)/(num_measurements)\n",
    "xvals=np.linspace(xStart,xStop,num_measurements)\n",
    "yvals=data['xnfitTF']\n",
    "yErr=standard_devs['xnfitTF']\n",
    "plt.cla()\n",
    "if yErr.any():\n",
    "    plt.errorbar(xvals,yvals,yerr=yErr,fmt='.-')\n",
    "else:\n",
    "    plt.plot(xvals,yvals,'.-')\n",
    "plt.xlabel(\"fARP1Start /MHz + 6.8 GHz\")\n",
    "plt.ylabel(\"xnfitTF\")\n",
    "#plt.title(\"\")\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Resonance scan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Resonanzscan\n",
    "# Mittelt ynFitGauss, xnFitGauss\n",
    "# Resonanz wird mit Lorentzfit  genähert, kann in kHz oder MHz angegeben werden\n",
    "# Dabei sind die xSteps immer in MHz angegeben wie in der Flugsoftware\n",
    "units=\"MHz\"\n",
    "xStart=-10\n",
    "xStop=10\n",
    "\n",
    "xStep=float(xStart-xStop)/(num_measurements)\n",
    "xvals=np.linspace(xStart,xStop,num_measurements)\n",
    "yvals=(data['xnfitGauss']+data['xnfitGauss'])/2\n",
    "#yErr=np.sqrt(np.multiply(standard_devs['xnfitGauss'],standard_devs['xnfitGauss'])+np.multiply(standard_devs['xnfitGauss'],standard_devs['ynfitGauss']))\n",
    "xvals_genau=np.linspace(xStart,xStop,num_measurements*3)\n",
    "popt_lor,pcov_lor=curve_fit(lorentz_fit,xvals,yvals,p0=[[0,6,10**8,1.0*10**8]])\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals,yerr=yErr,fmt='bo')\n",
    "if units==\"kHz\":\n",
    "    plt.plot(xvals_genau,lorentz_fit(xvals_genau,*popt_lor),label=\"Lorentz-Fit\\nResonance: (%.4g $\\pm$ %.4g) kHz \\nGamma: (%.4g $\\pm$ %.4g) MHz\\nOffset: %.4g $\\pm$ %.4g\"%(round(popt_lor[0]*1000,2),round(np.sqrt(pcov_lor[0,0])*1000,2),round(popt_lor[1],2),round(pcov_lor[1,1],2),round(popt_lor[3]/(10E8),3),round(np.sqrt(pcov_lor[3,3])/(10E8),3)))\n",
    "elif units==\"MHz\":\n",
    "    #plt.plot(xvals_genau,gauss_fit(xvals_genau,*popt),label=\"Resonance: (%.4g $\\pm$ %.4g) MHz\\nStdDev: %.4g MHz \\nOffset: %.4g\"%(round(popt[0],2),round(np.sqrt(pcov[0,0]),2),round(popt[1],2),round(popt[3]/(10E8),2)))\n",
    "    plt.plot(xvals_genau,lorentz_fit(xvals_genau,*popt_lor),label=\"Lorentz-Fit\\nResonance: (%.4g $\\pm$ %.4g) MHz \\nGamma: (%.4g $\\pm$ %.4g) MHz\\nOffset: %.4g $\\pm$ %.4g\"%(round(popt_lor[0],2),round(np.sqrt(pcov_lor[0,0]),2),round(popt_lor[1],2),round(pcov_lor[1,1],2),round(popt_lor[3]/(10E8),3),round(np.sqrt(pcov_lor[3,3])/(10E8),3)))\n",
    "    \n",
    "plt.xlabel(\"Detuning/MHz\")\n",
    "plt.ylabel(\"nx+ny/2\")\n",
    "plt.title(\"Detuningscan Abs K\")\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Lifetime MOT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#Lebensdauer-Messung MOT\n",
    "#Gibt den 1/e-Wert aus\n",
    "t0=0 #in ms\n",
    "tStep=500 # in ms pro Schritt\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"lifetime.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "\n",
    "\n",
    "yvals=data['xnfitGauss']\n",
    "yerr=standard_devs['xnfitGauss']\n",
    "\n",
    "popt,pcov=curve_fit(exp_decay,xvals,yvals,sigma=yerr,absolute_sigma=False,p0=[[2*10**8,1000]])\n",
    "\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"Measurement\")\n",
    "plt.semilogy(xvals,exp_decay(xvals,*popt),label=\"Lifetime Fit 1/e: (\"+str(round(popt[1],1))+\"$\\pm$\"+str(round(np.sqrt(pcov[1,1]),1))+\") ms\")\n",
    "plt.ylim(10**7,10**9)\n",
    "plt.xlabel(\"time (ms)\")\n",
    "plt.ylabel(\"xnfitGauss\")\n",
    "\n",
    "plt.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 2D-Plot with colors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1505826.  3582649.  4127534.  2973707.  2261340.  2011554.]\n",
      " [ 2906022.  4834520.  4517346.  4766558.    20315.  2564695.]\n",
      " [ 3357096.  5687685.  5557892.  6708839.  3570685.  2803125.]\n",
      " [ 4090417.  6262596.  7506236.  6593198.  5102649.  3278026.]\n",
      " [ 4039683.  6052334.  6655426.  6556526.  4676924.  3194827.]\n",
      " [ 3606524.  5437041.  6785284.  5037466.  4373384.  3741629.]]\n",
      "x/Tile:  [-0.3 -0.4 -0.5 -0.6 -0.7 -0.8]\n",
      "y/Repeat:  [-0.7 -0.8 -0.9 -1.  -1.1 -1.2]\n",
      "Parameter:  ynfitGauss\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAi4AAAGKCAYAAAArL8q6AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzsnXf4JFWVv98Ps4ITHBAlKaKggCgrAoqAi6gEkQUkCQ6o\nJLOrLIqyBhQjLvgTIwZEUJEBVEBUkCAGRFAQRCW6kiTnwQmkmfP741bP1NR0qNxV1ed9nn5mvrdu\n6urqqk+fc+65MjMcx3Ecx3HawHLjnoDjOI7jOE5aXLg4juM4jtMaXLg4juM4jtMaXLg4juM4jtMa\nXLg4juM4jtMaXLg4juM4jtMaXLg4juM4jtMaXLg4juM4jtMaXLg4juM4jtMaXLg4juM4jtMaXLg4\njuM4jtMaXLg4E4ekIyQtkrTyuOeSBkkvkXSxpLmSFkp60bjnNElI2j+6XtYa91zqQNK+kvZNlO0o\n6Y3jmpPjxHHh0hIkvSu6eV4y4PgWkj4uaWbdc2shFr0aj6R/A34EPBX4b+BNwC3j+Lwl7Rddg4sk\nbTmgzj+j42fVNa+yGHJOS7teYudv2GuhpFeUMV6O+a0JvA2YEit7J/A++jwvYtfEJonymZL+KGm+\npO2rnrczWfzbuCfgpGYf4CZgM0nrmNmNieNbAh8DTgAerntyTmU8F1gLOMjMTugVRsJhXJ/3AsL1\n+Pt4oaStgWcCj9Q8n7IYdE6/B8w2s8dKGCNptdgP2DYqV6z82hLGysP2wC/jBWb2dUmrDmmzlKiT\n9BTgfGBDYFczO6/0WToTjQuXFiBpbcJNdTfgW8C+wKeS1eqelzMcSdPMbH7BblaL/p2T7L5gv31J\nOeezgddLeq+ZLYqV7wNcDjy9irnVQN9zamYGlCFaMLOTlxpQ2gLY1sxmp2lf0jU1qO/dgR8TLHt5\n+5gBnAe8CNjNRYtTBe4qagf7Ag8APye4DZL+548DR0V/3hwzN68VHd9Y0jmS5kj6l6QLJL0sOUgs\n9mNdSSdJekjSPZI+GR1/lqQzo37ulPS+UROP9flcSSdKejDq9zuSnpyoe6Kkmwb1UcE8V5F0WlTv\nPklflLRCn/GfEc33LkmPSPqbpAMGvM8NJJ0s6QHgoiHnZS1Jx0q6LjKn3xfN5dmxOicAvyb8ov1R\n1P+Foz7vquYcYcBs4GnAdrG+ngTsCZxMQgCkea+J+q+UdLmkBZL+LultQ66BkddVmvMx7JxqQIxL\n1Ofxkm6P+rwxep+l/CAc9vmkPaexPtYfdq1LWh+4y8ySAjnLfKcD5wIvBnY3s1/k7ctxhuEWl3aw\nD/BjM3tC0mzgHZI2NbM/Rcd/DKwHvAE4GLg/Kr9X0gsJN7uHgM8BTwBvB34t6RVmdllsnJ7J91Tg\nGuAw4D+Bj0Q3zbcTzMgfJIinoyX90cx+N2TuvT5PA24E/gfYBHgLcDfwoUTdfrEEyfIy5qloTjdF\nc9oceC+wErD/4krBRP4HYCHwZeA+4LXA8ZKeYmZfTszph8AN0fsaZhV5aTTmbOA24DnAu4BfSXqB\nmT0CfCM69hHgS8BlhHN2NwM+74rn3ONm4FJgFuFBBbAjMBM4JZpT1vdKNPeNgXOAO4DDCfeow6P3\n0O8aGHldpTwfpzP4nC5zXUpag/B5zAS+CVxPcJPtCUyjHPfdsM8n7TmNn6dh1/oWwCJJ6xKsu8+U\ndJWZXZVyrjOAXwCbAnuY2TmZ3qnjZMHM/NXgF+FGsAh4VazsVuALiXrvJ9yY10qUn0GISXh2rGx1\nguvhV4m6H4/GOjZWtlw03hPAobHyFYF5wHdGzL/X57cS5T8G7kmUnQDcOKCPhWXNM9b+9MQ4X43O\n4Yaxsm8THgwrJeqeTLCCrZDo8/spP9cV+pRtFvWxb6xs66hs9zSfd8Vz3i8acxPCQ/KhWF+nAhdE\n/78JOCvre43KzwL+BawWK1uH4Krpdw2kua7Sno9B36H9kuXAd4HHgY3TfpcHnNOvxN/XgO/OMp9P\nhusn9bWe+B6+uc9c3tyn7n5R/zcRYpt2KnI+/OWvNC93FTWffYG7CC6DHqcCb5A09NexpOUI5vwz\nzOyWXrmZ3UW4af+Hgk86jgHHx+ouIsQtCPhOrHwO4VfmOinegxF+lca5CHhan/HTUnSeBnwtUfaV\nqP2OsbLdgZ8CUyQ9rfci+PFXJDzE430m32f/yZs92vu/pH9TWJp9I0EMbDKwYToqmXOC0wiWhZ2i\nz3An4Af9KqZ9r9H1ug1wppndHWt/I8EKs0zXfebe77rKcj5GEn3vXkcQZ1dmaZuDvp9Pxusn7bWO\npN0IAmhPSS+Jyg4iBBC/XtKeA+a5KkG43JbubTlOftxV1GCiG/newK+AdWI65Y+EX4fbABcM6WIV\nwsPlhj7HriVYKZ7FsisYbk38PQd4xMwe6FOeNhdKss8Ho3+fCsxN2ceoPrPO8/8Sf/+D8OvxOQCS\nViGY099GcD8lMcINO84yMTr9iOIwPkww1T+TJS4AIzxMc1HlnJfqxOw+SRcQ3JjTCdfSjwbMKe17\nXRWYyrKfCwPKYMR1lfN8jGIVgovo6ozt8tIv7ivr9TP0Wu9hZmcQrLTxsuOJ/UjogxHO7THAuZL+\nw8z+PqS+4xTChUuzeTWwBsHvPitxzAjWmGHCJS8LU5ZB+tUtadoPypUxZUB52fNMjt+zSJ5EcA30\n4y+JvxekGAeCqX4/ws3+UoK4MoI1rYgltMo5JzkZOI5wjZ5jZv8aUK+q9wqjP+8856Np9Pt8ip7T\nQd+1vFxDiBu6EDhf0svN7PaSx3AcwIVL03kjIdDwXSz74N0D2E3SOyKzcb8b0b3AfGD9Psc2IPzi\n+md50y3Mg4Rfx0meU9F46wK3xP5+HuGmf3P0972EeIspZnZhyWPvAZxoZh/sFUSrPPq9/34MevBU\nOeckZxDcGC8jWAYHkfa93kNwNzyvTx/r5pxjlvOR9mF+LyH4dsOccyqDrNfPqGu9MGZ2uaRdCasf\nz5e0lZndP6qd42TFY1waSmQK3g34qZmdYWanx1+EX1wzgV2iJvOifxffuKK4j/OA12nppbKrESw4\nF5lZXjdNFfwDWFHS4gdCtHpj1wrGEvDuRNl7CQ+vc2Dx+fsxsEe0OmvpDqQi+UoWsuz3770Mti4l\nWebzhsrnvBRmNg94B3AEIYZkEKneazT3C4BdJa3eK5f0PGCHnHPMcj76ntM+fRpwJrCzEhljayTL\n9TPyWi+LSBzOIgilXxSIYXOcgbjFpbm8DngKYZVFPy4l/PLbl7Bc8k+EG9RnJZ1CWPFwFvBRQmDd\nxZKOJdzw3gYsT1gu3CROAf4XOFPSlwmxE+8gBNdW8YBYW9JPCMs4tyScy5PM7K+xOv8DvBL4g6Tj\nCCbxlQmrvV5N/mRrPwPeJOnhqM8tCDFL96Vs3/fzNrMFFc4ZEpY/M/t+ijZZ3usRhOytv5f0dcI9\n6t3A34CNcs457fkY9B3qx4cJge+/lfQtQpzYMwjLoV9uZlVnM856/aS51vOSvCbOlPRWQpD8TyXt\nEA8mdpyiuHBpLvsQ3Dx9Y1jMzCT9HNhH0lMjM+1HCQ/61xB+ja1tZtdI2go4knADX44gevYxs8sz\nzGeQGb00X7mZPRCZmr9AEDC9vBPrkV64pJ3nIoJ741OEc/MEIcfHUmLOzO6RtBkhFfxuwDsJOT6u\nTtbNyHujMfcBngz8jiAwz+0z12Xe06DPG7i1wjn3ncuAOvF6qd+rmV0haQfg88AnCatUjiC4O/u5\nPEdPJuX5GHJO+/V5h0ISx09F72smcDshq3DWzLZ5vkNZr5+R13oB+l2fJ0YrnY4GTpO0my2dZdlx\ncqNg9XQcx2kuks4AXmBmucTLpKKQEfhjwCp9Vts5TivxGBfHcRqFlt0KYl1CvpFfjWdGjuM0iVYJ\nF0lPlfQDhf02HpT07Wh/jGFtenuOJLeOf39d83YcJxM3SvqspLdI+jRwCWG10dFjnpfj1Iqkm/o8\nuxZJ+kp0/MQ+x85O9LGCpK8p7FH1L0k/Up/dviX9p6RLFfa+ekDS6bFjL1LYL+vW6PjVkt6baL+e\nwl5qdynsM/YPSZ9SYu8uSctL+oykm7Vkj6/9s5yXtsW4nEzYLXcbQnDpiYTlmMmt4uOsnvh7R0IK\n8L7JshzHGTvnEHIXrQ48Cvwe+LCZ/WOss3Kc+nkJS68U+3fCStHTor97K8P2Z0mQdDIQ+ouEHDt7\nEJbxf42w0m6rXgVJewDfIsQUXgg8iaWX+29KSM2xLyGFxpbAcZKeMLNjozqPE3IlXUHI4LwR4Vkr\nwiKRHj8kJHE8gLCSdA0yGlFaE+Mi6fmE6PlNe2m2Jb2GkDNgzSiNfZp+zgSmm9l2Iys7juM4TkOQ\n9EVgRzNbL/r7BGBFM9t9QP2ZhNWnb4iyIvd2Ar8W2NzM/ihpCiGfz+FmdmKGuXwVeL6ZbTukzv8D\nXmJmW0d/70AwQKxjZg+lHStJm1xFWwAPJvYGuYCgOF+WpoPIPNazuDiO4zhOK5D0JILFI7n9wisl\n3S3pOknHRqu5emxK8Kz8sldgZtcTtsrYIlbnGdEYV0i6Q9LZ/fIeJViRsEnpoPn28i/9Ola8M2FP\nucMk3SbpeklHJ+PaRtEmV9HqhMyaizGzhZIeYFl30CD2J5jKzhhRz3Ecx3GaxG4EsRDfuuIcgtvn\nJuC5hOXuZ0vaIkqUuDrwWJ+8Qnez5Lm5NsGd83HgEEKG5UOBX0tat59lRNKWwF4kNumMjl1MSF+x\nPGH39o/HDq9DcFE9Qkgs+nTg64S8SgelOw0NEC6SjgQOG1LFCOnpy+AAQtKlx0bM6WmEPA43E06w\n4ziO006eTNg25NwqtiBQyEpeJKnjfWaW3Cy0HwcS9gRbHBZhZqfFjl8t6a+EuJFXkn4VXs/z8mkz\nOxNA0gGEHEqvJ+xHthiFzOZnAkeY2S9Zlr0IyVM3Ao6W9AEz6wXWL0fIobVPL2u7pPcBP5T0rrSJ\nCscuXAiJpk4YUedG4C4Su7hGvrmVo2NDiZKwrUf4IEbxGuAHKeo5juM47WBfQnxFaUhaaxrckjXj\nYIJHJa03TLxE4mhbRmx/YmY3SbqPsBfVrwjPxuUlzUxYXVZjyXPzzujfa2P9PCbpRmCtWBskvYAQ\novENMztywBx6m2teF60o+pakz0cWoDuB2xNbzVxLsPisSRBdIxm7cIkU8EgVLOkSYCVJG8fiXLYh\nvOE/pBjqIOBPZva3FHVvBthrr5NYZZWyjD3FmDZt3DMYzOmnH8Kb3nRMaf2V+V6nTi2vrxkFdl2Z\nOhWOPvoQPvCB0ecp6zhZ32PW87s8Qw2UyzI/5218Xtgq6JBPf5pjPhotQpg+NNtBNdTwZXuM5Uvp\n5wMfOISjjz5m6ClfMGTv77lDdiob1C5PGxh8Wcyb1798WJss7R588FrOP/+NUOKGkjGePh84acoU\nNlCaDeiX5loz3rhw4QoEi80wq8uBBPfO2UPqIGlN4GksESN/ImRK3oYoRCIKzl2LkGagV+dRQmbq\n30d1nkSwUi3emDOKefklcIKZfSzlW5xC0BnLEbabuRjYU9I0M+t9SusTrDC3pexz/MIlLWZ2naRz\nCUuw3knwn30FmB03nUm6DjjMzH4SK5tJ2EPkkJTDPQKwyiob8MxnjmsPtfwUecDmYerUFXnOc8o7\nT2XOv6y+Zs4sPo8ZM1bkBS8YfJ6yjpH1vWWtv8IyqypHMOyJNoyHl3a/r/iUp7DJhn02Xi76IeSh\nhi/To6yQu+2KK67IxhuHa2rY6R927OEBuyrlaZN3Hnn7yzj3ytz+G0hsslyOtS6LRu+CIEmE+MwT\n49smRDnMPk6IcbmLYGX5X+AGwtYPmNnDko4HviDpQcJO6V8GLjazP0Z1/iXpG8AnJN1GECsfJIRp\n/DAaa0PCMulzgC8qbNQLsNDM7ovq7ENYEv1XghB6KfBZ4BQzWxjVP5mwNPoESUcQlkUfBRyfZT+r\n1giXiH0IuyJfQFBoPwIOTtRZlxDAFGfv6N9TKp1dQ8jy/Cjrvvzww+N5rrSBUefYBUuO+nVdbL33\nVqGAiZ/vIiJmxozBH8WwY3n6mzlz8MeXZ6yy+8vTpsFsCzyLZUMqFgIvAt5M2NH8DoJg+ZiZPR6r\nd0hU90fACoSNNpO7hR9KEB3fA6YSvBivNrM50fE9CJacN7J03rRbCAG3ECw7hxGewYqOfZmQRwYI\nO8pL2o5gdLiM4G05FTg81ZmIaJVwiaKbhyWbw8yW2dbdzI4jEWDkBMYhckYxd279VqNxMLGCBbKL\nlmHt6xAx8ffaYBGTR7zkFQ3D2uWZX555lC14moiZnc/SSeh65Y8QlhuPav8o8J7oNajOQoKVpe/G\nm2b2CeATI8Y5jSWJ8YbVu4EQR5qbNuVxccbM3LnLvuIUfRZ1kX7PuJkzsz1rg5upuvor8Gi9Vpay\nL5Ren3VdgIO+ACWT63Mhn64adj0O629Qu2Ft8vQ3jLxzd9qLCxenEHPnwqabzhr3NCqlrB/0u+8+\nq1LB0muThVyCJc8DO4OwmLXzztn7T47TIRHTEzD9Pqu99sr23csrGvIIgLziJU+bYXNv8sIGJx8u\nXJzCrL/+kpunW12WEL/RzpwJr3td+odMHsFSqZWlBsHSY9Yuu2QfZ9jYdYuYCkmKmL337n9NtcHi\nMehY2dYfp3u0KsbFmRwmJc4lSSMtLHlomoKtMyam5niYQbEwkxismyfuphSmTYN/y/E4feKJ5n1X\nWoBbXJxSiN9I/Hu4rLUlTf1GxbHUaGGpnY65kobRhHiXYe3qdF053cGFyxDcN5qfpj+7moILljHS\nkXiYPAG8UI1oyGPMqtN15XQDFy5OIeL3/LJ/VDZhKWNVN0EXLA2j5fEwwz7rKuJd6gzWzbNyycVL\nt3Hh4uSmd48fdK/vwvMsD8PcRC5YWkCdIqZEK0zd4iVPm6asNHLajQuXEbgvtT950oRPOlUKFqgp\n8LbLgqUfLRMxVYiXPG3Kttb4SiMnjgsXJzP97uGDXEaT9IyDwdaWrKIlC7VYWSZNsPSjZSKmH00R\nDR6s6xTBl0M7qRnHc2ucy6Lr/rXWWAuLsyzjWF6d8gJZgUdL3y6gDdsCDKKWDcanTYPlc+z4/dhj\n/h3LgVtcnFSkcQ1NutUlr7WlkXEsbmFJT12WmAxWGA/WdbqMC5cUTPoXoox4Fn8GLksjBQv4h1WE\nul1JQ/BgXaeruHBxhpJGtKSxuhShDQG/WawtjRYsLlrKoU4rTE7aEKxb9rYATjdw4eIMJIulJc39\ns03PxCrCFlywTChVi5ghn3ne5HTDqDNYt4p5OO3HhYvTlyLuoSqT0jWdQdaWSgULuGBpC1WJmJzi\npe54lzoz67p46S4uXFIySV+CvJaWKgN1myyAyrw2cgkWD7xtJ2WLmJaLlzrjbpx248LFWYqy3UOT\nSlZri68UmnBqiIlpkngpex5ltnGaj+dxcRbT75456NmYtLT0bhDx/z/88JIb26DyJpJlbll3gU7i\nuVicZSiSI6ZA4qNh+VOGHctD3rwwg44N66+WzXKnT4epU7O3W7Cg/LlMAG5xcYD8osUZzqBniFtY\nnFTk+Qw9WNfpOC5cMtBVs2MZoqWOWJemCaY8CedcsDi5yOpKanm8yzA83sVx4TLhFBUtg4RJ15ZH\nl4ELFqcU0oqYlosXD9Z1BuHCZYIpU7SkHadpVpMkaW96aawt8f9nFi1ZcMEyuRT43JskXsqeh9Nt\nXLhMKGWKljRWl7JcRk0XPoXIamVxweLA8GugJV+YOjPrOu3HhUtGuqDy67K0dJXSrS0uWJyi5BQv\nTbK6eLCukxYXLhNGVaKlTqtLZ8gbx9Jl4jsgt8Ra0Ao6LF483mXy8DwuQ5g+fdwzKJcqREuBtBG1\nkGV+WW9yua0tnotlCaPORZ5z1eQLskoKJEhagUd5lBX6Hsub3yVvrpZh7QYxrL9a7uPTpuUbSCp/\nLhOAW1wmhLSiZdAP3TTt67K6jPOHeKFn4qSvFEpaU6r6IPuNk+bVBSqKd/Fg3fEh6RmSvi/pPknz\nJV0laZPY8RMkLUq8zo4df3ZUtrBPvT1i9Z4q6QeS5kh6UNK3JfVVY5JWlnRb1OfMxLG9JF0paZ6k\nmyQd2qf98pI+I+lmSY9IulHS/mnPiVtcclB2FskqKSOF/yjRkiZbbpdJZW2ZNJdQW74gcfLOuWkX\n+TDLy5Av5TCrS92UnVm3rUhaCbgY+CXwGuA+YF3gwUTVc4D9gZ4JJ27qvRVYPVH/7cChUbseJwOr\nAdsAywMnAt8E3thnascDfwbWSMz3tcBJwLuB84ENgG9Lmm9mx8aq/hBYBTgA+EfUT2pDiguXEeQx\nWzaFOkRLWrqwFUDR9P6paOPF1qUnRR6aKHgqEC9Nchl1TaAM4X+AW83sLbGyW/rUe9TM7u3XgZkZ\ncE+8TNJuwKlmNj/6+/kEYbSpmV0Zlb0H+LmkQ83srljbdwIrAp8CXpsY7o3AGWZ2XPT3zZKOBA4D\njo3a7wBsBaxjZg9F9W4dcg6WwV1FHaVu0ZLGHZTGNVRCYtBclC1EMltb2uIS6qqLZRyM06U1ocG6\nLWRn4HJJp0m6W9IVkt7Sp94ro+PXSTpW0sqDOpS0KfBigtWkxxbAgz3REnEBYMDLYm1fAHwUeBOw\nqE/3KwCPJMoeAdaUtFb8PQGHRe6m6yUdLenJg+acxIVLTpr85WiSpSUNbXj2ZV0CnZomCxYXKc0k\n7WfSkeR0ZW8L0DLWAd4JXA9sD3wd+LKkN8XqnAO8GXg18EFga+BsaWDk70HANWb2h1jZ6iSsMma2\nEHggOoak5QnupEPN7PYBfZ8L7C7p1QqsB7wvOtZzK61DsLi8ENgVOBjYE/jaoJOQxIVLx6hbtKQJ\ntp3o5dHDTlzT3qiLlHaSV7x4sG4bWA74k5kdbmZXRS6Y44B39CqY2Wlm9jMzu9rMzgJ2AjYDXpns\nLLJqzAK+nWMunyMIntm97hL/Es3vq8BPgceA3wO9+j0LzXLR//cxs8vN7BcEcbOfpFRBVh7jkoK2\nxLmMS7R0PSC31IRzTbmQXJhMDhMerNsUZt93H7Pvv3+psjlPPDGq2Z3AtYmya4HdBzUws5sk3Qc8\nD/hV4vDrganA9xPldwGrxgskTQFWjuYA8CpgQ0mv71WJXvdK+oyZfSIa/0OSPkyw1NwLbBvVvzH2\nnm43s/indm3U15qEYN2huHDpCHWKlix7FPUTNGUF6pYlkmoJCB6nYHGR0n2KfBk8WLc406ePvJHM\nmjmTWeuss1TZFQ8/zKaXXjqs2cXA+omy9ekfoAuApDWBp7FEcMQ5EDjLzO5PlF8CrCRp41icyzYE\nMfHH6O/dCaKnx2aEOJn/YIkoARYHBN8ZzWcf4JLYmBcDe0qa1gsOjt7TIuC2Qe8rjruKCtAUNV9U\ntAzyWmQRLVldRm2hkLVlHG/Y41ImlwmPdxnUbtq0wW1awDHA5pI+JOm5kQh4C8Edg6Tpko6S9LIo\nX8s2wJnADYR4k8VIeh7wCoKraSnM7Lqo/nGSXirp5cBXgNm9FUVmdpOZXdN7ATcRhM11ZnZfNMbT\nJL1d0vqSNpL0JWAPQhxLj5OB+4ETJG0g6RXAUcDxZpZqN1oXLi1nkODIIlr6UcTSkoaJi3WpAhcp\nTpIJiHdpcsqEsjGzy4HdCHEpfwU+AhxsZqdEVRYCLwJ+QgjgPQ64DHiFmT2e6O4AwtLq8wcMtw9w\nHWE10c+A3xLyvQydYp+y/aI5/I6Qx2VrM/tT7D3NA7YDVorqfT+a/8HLdtUfdxWlpIlxLlXtO5S1\nbha3TxqXUXLcYTequmJqCllbyrhwXJQ4aRn2pWhYvEvZbqOxu4wqwMzOBs4ecOwRYIeU/XyEIHwG\nHX+I/snmBtX/DTAlUXY/sGWKtjcQ8sbkwi0uLaUpoqUK6rzxlL3KoRTckuJUSYN2kq6Cprjwnepw\n4VKQcXxJmiZasrp92rw8uhJri4sUp2yKXEcdTk7ndAMXLi2jaaKlX1ndQqOKZ31l6f3dmuIUJe31\n48G6TkfxGJcMjDvOpamiZRhFYl2yLo8eF6msLS5QnDwUvW4qiHcZRZOWSdfG1Kn5ztfjyfhZJw1u\ncWkJ4xYtaVYqtc3tM+ieXVl6f8cZRl5rXBFxU0G8SxHKtrz497SbuHApgaq/HFWIlkH3xaJjZaHN\noqcvbm1x0lK2yzCvy6hAv20J1p06dXQdp124cGk4aYVEGUIkr2ipIlA3K2Vpg1LT+zsO1BfX5PEu\nzoTgwiUjdX05smSzLUOI1GlpSUNrrS5J3NoyeYwz+LoK8VLgPbh4carAhUsDGecOz6PqZrXAtGl5\ndGnp/VunrpzctG2VWAXipYjV0cWLkwcXLkPIssdFWX7btomWKtw+eckyZu03tzY93Jz+tEWkNCxY\nt6qYFhcvk4sLlwbRZtEyjDZZXaBEa8sos32alzMe2v5ZdCRY1wWI0w/P45KDKvIGtFm0dCE/S2OX\nTaZ5yDR28i2hbaKkR5GNvIYdK/ClHLanUafzu0yblu97+KgH9+fBhcsI6ti0q82ipUyaLHoKWVuq\nvoBc3KSnzSJlUHneL0Fe8TKs3QjGIV6c7tEqV5Gkp0r6gaQ5kh6U9G1J00e0mS7pq5L+KWm+pKsl\njdqqOxd5vstNFS2DrOPD7p/9+isrUDctadokb2ZpgnJbzyS6ptr6/npLCuOvUfUH0bB4lyLkDdbt\n1PfYAdpncTkZWA3YBlgeOBH4JsO34j4GeCWwD3ALsD3wdUm3m9nP8k6kDDNknaKlyrHqsIA0weoC\nDbS2lE1brTdtO889yjJf5rWQFLCeDGtbhctoFHVYx51m0BqLi6TnA68BDjKzy83s98B7gDdIWn1I\n0y2A75rZRWZ2q5l9G7gK2Kz6WQ+mqJDIkuelbqtO8lhZVpcqktF6ev8cjNty01ZLCmSzpOTpexB5\ng3VblJzOmRzaZHHZAnjQzK6MlV0AGPAy4CcD2v0e2EXSCWZ2h6RXAesC56YdOIuST1N33PsODaqb\nV7SkiUcp8sNuFMkfm1WOtdQg8Qn0Kx9UZxBduitn+cKU0U8TaVo+nyqCdVsU7+J0hzYJl9WBe+IF\nZrZQ0gPe0P+RAAAgAElEQVTRsUG8B/gWcJukJ4CFwFvN7OLKZjqEromWPKRx+1QVqDvIqtKI9P6j\nHnRdEjY9uvKUaYpIaViw7jCX0ShcvDiDGLurSNKRkhYNeS2UtF6BId5LsMjsBGwCvB84VtKrs3TS\n73uZdUfSLPe2LF+8onXLEC1dDPeIUyi2pcw4hkEvp16afP6rCtYdRs5g3XEkp3PaTxMsLp8HThhR\n50bgLmDVeKGkKcDK0bFlkPRk4DPArmZ2TlT8N0kbA4cCFw4b9IQTDmH69BWXKnvJS2ax+eazFv/d\nEy/Je0U/1Z+lbtzakOyjX/sidYe1T853UN28sSJZ2xWxmBRpm4kqRMso+o3TRQvNuGiaOKmKvFaX\nMdDv/nb22bM555zZACxcGMrmzp1T/WSmT893bh55pPy5TABjFy5mdj9w/6h6ki4BVpK0cSzOZRtA\nwB8GNHtS9FqYKF9ICmvTAQccwzrrbNL3WJGHfBbxUVQA1SGWigiIfjRNtBTOkjsuXMzkp+1CpaK4\nlCooc5XRjjvOYscdww/LXrvrr7+CAw7YtOAsnSYxdldRWszsOkJA7XGSXirp5cBXgNlmttjiIuk6\nSa+L2vwL+A3weUlbS3qOpP2BNwOnF5nPjBnp3Uf96s6cmb7usLH65SQpWjdt+2TdsgRE3naNEC3j\nsLZkwd1M/fFzUpwx5HZxJpOxW1wysg/wVcJqokXAj4CDE3XWBeL+nb2BI4GTCG6lW4APmdm3yphQ\nGywieepmcR/Fy+Ntk//PKiD60VrRMsy3Nm4m0TLTVnHSTxzkuZaqWGE0BjxIdzJplXAxs4cYnmwO\nM5uS+Pse4KAq51VGjEjWeJImiaU6Y1P60TrR0q+sSUIGuidmuiRU0tIwkTGMMt1FTvdplXBpOk21\niJQZfBsvH5Y6v043T9ljphItZdN0IQPtEjOTKFTqYgxLox0njguXCmiaRaTMuoN+/TQhoLYfpYmW\nJEWsLWlog5CB5oiZSRYqVSSPa1gAb1468BacPrhwqYhJch81QbSMssYUTjBXlosoL2XFNtRBHWJm\nkoWKsxTD4lycbuLCpWImwX3U7+8miJYs1phlqCKupWzaYpWB4mKmrU+muoRK3VaXCtxFrY5zmTYt\nf5C0k5nWLIduO/2u6TRLjPPUnTFjcB9V1B3WtgmiJY2YqXzX5zqW286du/Sr6Qxbmt3W5clt+wyc\nRiPp432yyV+TqLOBpJ9IekjSXEl/kLRm7Pg3JP2fpPmS7pF0pqT1B4y3vKQ/R+O8KFa+XyyTfTKz\n/dOjOs8ekPl+sz5jfEbSzZIekXRjlKYkNW5xqZEmBdRW5T4aRNNES6nBuKOsLf36iZdVFRPSJotM\njzaJFGiWOOlIXEoehrmLpk6tdy4V8DeWJFsFeKJ3QNJzgYuA44DDgX8BLwTiKXkvJ6QDuZWQEuQT\nwLmS1jYzS4x1FHAb8O+J8lOAcxJl3wWWN7P7YmUWzTUurpIJZn8IrAIcAPwDWIOMRhQXLmOgCQG1\nZYqlLNaN1oqWKl1EdYgYaKeQaRpNEipZcHdRm3nCzO4dcOzTwM/N7EOxspviFczs27E/b5X0UeDP\nwHPidSW9FtgO2APYMdHHo8Q2OY6sLK8miI84Ah6I0pAsg6QdgK2AdaL0JhAEVSbcVTRG+rle2ug+\n6nd8VLDsoH4bIVqSFBEtWS0IdbpH3K0xmradozbM0cnKupJul/QPSSdJehaAJAH/Cfxd0i8k3S3p\n0l7m+H5Img4cSNj/75+x8tWAbxHypC1IMaf9gHnAj/scOyuay0WSdk4c25lgATpM0m2Srpd0dLSv\nYGpcuDSAtKJkmKBIW7cqsVREQORtV5poSVJmXEsR6o7xaNtDugq6fA6GXUdphbtTN5cC+wOvAd4B\nrA1cFAmQVYEZwGHA2QRryRnA6ZK2inci6Z2S/kVwJb0G2N7MnohVOQE4NrYP4CgOBH4QWWJ6zAXe\nB7yeYLH5HXCmpJ1iddYhWFxeCOxKyHy/J/C1lOMC7ipqDG12H7U6Ky6kC8ZNkieupQjD9lioiklw\nLflDuRg1u4uG0cVl0WZ2buzPv0n6I2Hbmr2AX0TlZ5rZl6P//0XSlgSRc1Gs7UnAeYR4kkOBH0ra\n0swek/ReggD636iuGIKkLYDnA/sm5no/8MVY0Z8krQF8APhZVLYcYbuefcxsbtTf+6L5vCshhAbi\nwqVhjCOgtqhYStYZVp7XtVSWaFmGtMG4ReNa+q1bL0JdcTFx2i5kJkWk5I1LaQGNjXOZPn3keZ19\n1VXMvuqqpcrmPPLIgNr9MbM5km4AngfcRwjUvTZR7Vrg5Yl2PWvLPyT9AXgQ2A04FXgVsAXwaPA+\nLeZyST8ws2Qcy1uAP5vZn1NM+Y8ES1CPO4Hbe6IlNl8BaxKCdUfiwqWhVB1QmxwrWT5MAA3rI942\nWV7W0uW8Y0JNwbij6nRBxEDzhUwjn3AlUrYIqSJI11nMrI02YtZGGy1VdsXtt7Pp19J7SSTNIIiW\n75rZ45IuA5JLm9cjWGUGsRxBKPRMXu8BPhI7/gzgXIJV54+J8acTXEGHpZzyxgSx0uNiYE9J08xs\nflS2PsEKc1vKPl24NJmmuo+SdeuMTcmbFRdKCMZNQ1ZbdVdEDPQ/V3WKmS4LlUHX1SDR0JSl0Tnd\nRU5A0tHATwlC5JmEpcyPE5YnAxwNnCLpIuBXwGuBnYCto/ZrA3sT3ET3As8C/geYT4iLwcyWEgyS\n5hGEzY1mdkdiSm8ApgA/6DPXNwOPAb04mT0I8TnxTY5PBj4KnCDpCMKy6KOA49O6icCFSytouvso\nOU7yWNXLnvuRSbRUGdeS5WHaTwkWYZwipkeVVpmuCpWqAzXyLo2ukbzLojsY57Im4WH/NILw+B2w\neRRPgpmdKekdwIeBLwHXA7ub2SVR+0cIwbAHA08F7gZ+C2yZyL+SJJnfpceBwI/NbNBZPhxYi+DC\nug7Yy8zOWNyp2TxJ2wFfAS4j5Hg5NWqXGhcuQ5g6tVk+1aa6j+LH4m2T/29cVlwYLlrKjGvJQtlW\nGBhPcG8/igiZpnwRy6aM1Wd1WF3cXVQ7ZjYrRZ0TgRMHHLuTsGQ6y5i3EKwq/Y69vF95dOx7wPdS\n9H8DYWVTbly4pCD+XR33vbOJ7qOmiZZcy56TlB3XkpeyrTA9mmCNgeFCZtxftipoijmgTqHh7iKn\nZFy4ZKQp99WiAbVVuY+SbeJjpS2vfdlz8lgVcS1FrShVWGF6NEXEQLfESp0ipUyrS94g3ZLxZdHO\nIFy4FGDQA73uORSJaSnLfRQ/3q//5PHWiJYy4loG/Z33ATApIqZttO1pWbbVpUYrTpNc+E79uHAp\ngXFbYZrgPkqdN4XqRcsypF1BlKTquJYyBEhVriRwETOMtomUrNQYH9MJd9G0afnO17Rp5c9lAnDh\nUjLjFDHjch/lXQVUlWipJBi3H2mETdqLoMlWGJhsEdMWkdKEIN2SccuK0w8XLhUyLhEzDvdR8v9Z\nsuL2Gzttf7lFS5JRH1CWvtL2OaxNkQdDlVYYaM4KpSpoi0gpizrdRSULnglbFu3E8E0Wa2LGjCWv\nOsdLMiidftG6Zbt5CouWJOOOa8nK3Lnl9VG1aq57M8gyic+9jfNPMug9FBHRZfU3hKHfXcdJ4BaX\nMVCnJaZK91GvbhUriPqRSbTkzcFSVVxLXldLWdaTql1JPZrsUuqCMKmChgfpurvISeLCZczUJWKq\ncB/16ibrpC0vw7UEBUVLHXEtyTb9EuCMokzhUbUrqcc4Rcwki5S6lkbnocb4GHcXdRcXLg2i6uXV\nVa0+6pUn2w4rr2XZc5Ks7pyq41ryCJj4GG2xwkD1IsafUPVTsgjJs7rIrTGTiQuXBlK1FaZs91Fj\nRUuWYNwyXET92mSx4oxLwJTd1yiKBvdOskjpd431+8yyumsa7i5ynDguXBpOlSKmLPdRvE6/Y2PJ\n1VJmMG7aOqPapK3fBAFTVn9pGGaNcZFSfp8tdBc13rLieVxqxYVLi6hCxJThPkrOrQ7RkmnZc5Zg\n3DR18sS1ZKEJAibeX5l9jmIShUpTnsh5rCQ1xqwMYtSyaKd7uHBpKWWLmKLuo2Sb5BwrEy1JsgTj\n9qOquJY8IqCogMkyVto+x/yQaj11WlHGHaSbQwh1IouuUzkuXDpAmSImj/to1P2sUtFSJBi3rriW\nQW2qFjB5xkrbX5l9dpGmWFGyUpfVpYvuIqc2XLh0jDJETB73Ue94v/JRx0sTLWUH41Yd19JmARPv\ns+x+20YTnqZNtbo0gBZO2RmBC5cOU3R5dRb3Ua6A2gztMouWpsS1ZLHitFXAVNlvk2iCQGkbNbmL\n3BozWXjK/wlgxowlr7ztk8ycueR+VCSuZVQ7KEG0NCGuJQ1z52bPA5M3mDXrWFn7bfNTJP4e2vR+\nBs0x6zYAea6pPOcnR5su62InPW5xmTDyupKGuY/69V1LVlzILlrGFdeShXFYYLKMl7XvJj9t2iBI\nmkRNQbqOMwwXLhNMHhEzSMA0LldLnvpp64xqM6pO2pt4nQImz3hZ+62i7zxzcEYz5qXRrXMXTZ+e\n73s3fXr5c5kA3FXkANndSYPERm3LnkeRx/2Tx0WUJq6l315FWYN463Ih5RkvT99VPmHa6OYpi7Lc\nRXnGyMMkfTZOabjFxVmGtJaYpNCoddlzUddMHgFSdlxLVgtJVywwZfXvD71qKdPFU2JfHojruHBx\nhpJHxIxdtDQprqWKvYq6KmAGjeFPqWzUsTQ669g58GR0ziBcuDipSRPf0krRUkdcSxraImCyjFlk\nDKe5NFTsuDVmMnDh4mRm0D2m8aKlH3XFtWSh6QImz5hOfkY9iQdZqcqwuri7yGkgLlycUhhrVty0\njDOuJY+1wgXM5NDGp/AgsePuIqdiXLg4lVHp6qE2xbUM6tcFzGRR5UqttlhdBtF2d9HUqfnmP3Vq\n+XOZAFy4OIUZlRU3TqrvdpfiWob121QBk2WMQWNmGbdrtNF6UjY1iCB3F00unsfFyUUv5X9WF1ES\nj2uh+jwteXKZFM0Fk3fcttAvV0yX32+ZeWAyUiifU4eQ9D+SFkn6QqJ8A0k/kfSQpLmS/iBpzdjx\ndSSdLukeSXMknSJp1UQfm0g6T9KDku6V9E1J0xN1niXp55LmSbpL0lGSlosdX0HSCZL+IulxSacP\neB/LS/qMpJslPSLpRkn7ZzkXLlycocQFSj+x0qMRwbj9aEpcSxpcwDSLNomTQXMaVD5GITLWsVuK\npJcCbwOuSpQ/F7gIuAZ4BfDvwKeAR6Lj04DzgEXAK4EtgRWAn8b6WAM4H7gB2AzYAXghcGKsznLA\n2QQvzebAfsD+wCdj05kCzAe+FPU3iB8CrwIOANYDZgHXpzgNi3FXkbOYvBbcxgTjlhHXkrffNu1V\nlCcepatxMP6wLE4NQbqDGOQu6pIbSdIM4CTgLcDhicOfBn5uZh+Kld0U+//LgWcDG5nZvKi//YAH\nJb3azC4EdgIeM7P/io35DuAvktYxsxuB1wDPB15lZvcBf5V0OPA5SUeY2RNmNh94d9T+P4AV+7yX\nHYCtgHXM7KGo+Nas58QtLhNIWivKKJJbBFQqWuqKa6nS9ZT113pdFpgqxxg2bl20yXJShKqtLmWs\n7MvJhLuLvgb8NBIZi5Ek4D+Bv0v6haS7JV0q6XWxaisABjwWK3uUYIH5j1id+HGILDaxOpsDf41E\nS49zCeLkhRney87A5cBhkm6TdL2koyU9OUMfLly6TFkCBZbey6jfnkaliZZ+tC2uZdR8myZg6hpj\n0JhlCIhJESdto4muqhYh6Q3Ai4EP9Tm8KjADOIzgxtkOOAM4XdJWUZ1LgXnAUZKmRnErnyc8+9eI\n6lwIrC7pUElPkvRU4EiC4OnVWR24OzH+3bFjaVmHYHF5IbArcDCwJ0GcpcaFS0eoUqCMsvaWuuy5\na3Eto1YVuYDJNq6Lk+GMy+rSwM+gSR7JPEQBtl8E9jWzx/tU6T2/zzSzL5vZX8zsf4GfAe8AiCwk\nrye4g+YCDwIzgSsJVhfM7BpCzMr7CDEqdwA3Avf06pTIclGf+5jZ5Wb2i2jc/SSlTtjjMS4to8x0\nCmV8sQuJljzuniRdiGvJGvtRdQxMXWMMG9eZXAbExgxKRteIeJYZM0Ze+7PPO4/ZF1ywVNmc4RPf\nFFgFuCJyC0EIgH2FpP8iWFueAK5NtLuWENsCgJldAKwraWXgCTN7WNKdBHHSq3MKcIqkVQgWGoD3\nA/+I/n8X8NLEOKvFjqXlTuB2M4u/8WsBAWvGxhuKC5cGU5ZIKeuXx7D5DBMtfcnj7mljXEsW6hIw\n0Oxkdk4xqg6WzZrAblB5HYntGsSs7bdn1vbbL1V2xfXXs+kBBwxqcgFhlVCcEwkP+s+Z2WOSLgPW\nT9RZD7gl2ZmZPQAg6dUEQXRWnzr3RnUOBBZEcwC4BPiwpKfH4ly2B+YQVjSl5WJgT0nTomBeovkv\nAm5L20mrhEvke/sqwey1CPgxcHAvWnpAm1WBowj+v5WA3wDvNbP/q37G6WiaQIFscxolWmoJxu1H\nWeKiKtfTqPGqEjDQjmy8Tj3UsWu0k5noubaUKJA0D7jfzHpWlqMJlpKLgF8BryU8H7eOtdmfIHbu\nJSyH/iLwBTP7e6zOu4HfE9xJ2xOemR80s97N7rxoLt+XdBgh9uVTwFfjbixJGxCCfVcGZkjaKHov\nvWXcJwMfBU6QdARBQB0FHG9mqSOwWyVcCG96NWAbYHmC+vwm8MYhbX5CiKLeGfgXwfx1gaQNzGxB\npbPtQ9NEStWup0qCcdO0ySsu6nA9VSUWXMBMBmVkOG4KGUVTVndRB3WXLfWH2ZnR0uUPE/KnXA/s\nbmaXxKqtTwi2fSpwM/ApM/tSot/NgCMI7qfrgLea2cmxcRZJ2gn4OkHgzCM8fz+e6OdsYK3Y31dG\nc54S9TNP0nbAV4DLgPuBU1l2mfdQShMukdI6yMwOLavPRP/PJ6wl39TMrozK3gP8XNKhZraMn03S\nusDLgBeY2XVR2TsJPrlZwHeqmCtMnkDpRyrRkicYt+lxLaNEVNViwQVMu8kS7Fy126as+m69KQUz\ne3WfshOJJYvrc/xD9F+VFK+zX4qx/0mw5gyrs3aKfm4gPMtzU0i4REur3gAcRFjnfQ1QiXABtgAe\n7ImWiAsIau5lBMtKkt4a9sVPUDMzSY8S1qeXIly6KlKyzKeSFURp2uTtd5xLqpPHqhYwWdq4gKme\nMeZDcZwukEu4SHo5QazsBUwFjgEO7Fk1KmJ1wvKsxZjZQkkPMHgd+XXAP4EjI3PafOAQQvTyGgPa\nDKSrAgWKzamUFUT9KCuvyqg2ZY2dN66ljsy3VQsMFzBLqFuYtN3qUrG7yDdg7h6phUsU5Lo/cCAh\nW95swt4HlwDfyStaJB1JSKAzCAM2yNO3mT0haTfgeOABwtKxCwh+OA1r26OrYqWs+ZQmWsaZV6Uu\n11Pa+i5gmoNbRxyncWSxuNwC/IiQ6e58M1sEsGR5eW4+D5wwos6NhLiU5I6WUwjRywPXkUeupU0k\nPQVY3szul3QpITBoKMcffwinnrr0dgvbbjuL7befNarpUkyKaOlLnSKgzP2CxklesQDNyQUzbgHj\ngmMi+fGPZ3P66bOXKnv44TnVDzx1ar4bq5uDcpFVuPwHYUOkWwhumMKY2f2EyOKhSLoEWEnSxrE4\nl20IlpM/pBjnX1E/6wIvAT4yqs3BBx/D+utvMqraULoaj5ZqBVE/6nTlpKGs2JYqqCNxXFMFjJMN\ndxcBsN9+s9hjj6V/WF511RVss82my/bttJbUKf/N7PmEZcdrAJdJ+pOkQ3qHq5hcYvzrCJs6HSfp\npVGczVeA2fEVRZKui28yJWlPSVtLWjsqPw843cx+WfWcy6RJ1pbUfTTNldNmC0zVqfuz1s+7oaPj\nOE5BMu1VZGYXm9mBBPHyDcIeCFOAYyW9NUoXXCX7ECw9FxD2Y/gt8PZEnXVZejvtNYDvExLwfBH4\nbtRP5XTRRTSoj0atIipCkx+uPbFQpWBwAeM4TsPJtcmimc01s+PMbEvCLo9/Aj5N2JypMszsITN7\no5mtaGZPNbO3xtIG9+pMMbPvxf7+ipmtZWZPNrO1zewIM3uiynnCZImWvtS12idtnTSWnDbhAsZJ\nknUDxEHlVW+8WFI/g34sddU97yyh8O7QZnZtlHTumcDexafklE3VoqWU7Lj9aHL8SVNwAeM4zoRR\nWLj0MLMnzOz0svprM02yttQuWvoxztwqg8rStk1brx91LvF1AeOME7e6ODVSmnBxApMkWvpSZ/r9\nJtGU+XVFwDTlfLaNcbmLHKdG2rbJYqNpkmgpg1HvpzJrS14Xkd9Ul9C0/ZCKLO1Oi//MdsbFtGn5\nrr9p08qfywTgwqWjFL2H5xItZS1/ztNvlraTFBfTBQGTFhc69dCSnC6DtgBw2k+WlP+3AmdFrwvr\nWJnTJppkbalStAy0spSVf2Vc1pau3+EmScCkJc9n3gaxU7WAcJwxk8Xi8iZgF+BrwCqSziWImJ+b\n2UNVTK4tTLxo6Uedy5+raAvdtMy4gCmGW3UcZ+xkyZz7GzN7v5mtC7wc+DPwHuAuSRdK+m9J61Q1\n0abiooV6A3KLWlu6KEby0PYg3rYQDzZO82oantPFaSC5YlzM7GrgauBISasDOxOsMZ+VdCNwmJn9\nvLxpOqNojKUF6g3ITdt/WXW7hltgmkVZFp2y3EWO00DKSEB3V5RFd2fg6cDhkPVJ106aZG0pQiHR\nMu6A3EkWHWXSVAtMVy0xZdGF679iq4sv3Okepa4qitLvn1Fmn02lSaKlyFxKFy1N2I8o640wC114\nUAyjaRaY5Lx6jFvtTxJV7xjdBaZPz3dNTp9e/lwmAE9AlwMXLeRfZtwWa8uk/8pvmgUmiVtjRlNW\nvInjNAwXLi2mUaIlb7269iPyTKD5aLqAAXcrtekaHlOQrtMtXLhkpCnWlsaJljr3IxrWV5tu4m2i\nDQKmx6QLmSooa3WR45SAC5cMuGgpeaVO2/YjctolYHpMsohx4e90kFTBuZJS7/psZrvnn05zaUpM\nWSNFSxoBUuby57LMzU5+mhrEO4quBvm2KfB1TFsAON0h7aqiOZXOYoIY132yNtGStX2WOmXjQqc4\ndQmYLG2y0FUhUwVlrS5ynIKkEi5mdkDVE2kybXcR1eYeSlu/TmuLUw9VC5i8bbISv+66/tBtUzI6\nt7o4MXx36BG4aBlC3QG5eSizLxdHo+mKgIHuWGPGafmYlAy+06blm7dnx8tF2hiXK4BtzOxBSVcC\nNqiumW1S1uTGzdSp455BoDWipeqA3DKtLS5CqqVLAqZH04VMHQ/9SUwu5zSOtKuKfsKSNP5nRn8P\nejkJitzfWiNa0vRTV84WpzlUvQopb5sy6MJqpSa6Xj2ny2IkvUPSVZLmRK/fS9ohdnyRpIXRv/HX\n+xP9bCHpl5LmRv38WtIKseM/kXSLpAWS7pD0PUlrxI6/SNLJkm6VNF/S1ZLemxjj4wPm869EveUl\nfUbSzZIekXSjpP2znJe0MS6f6Pd/ZzQTI1qq3I8oa90eeR4obX4INZkuWmDiNN0a0yZ3kRPnn8Bh\nwN8BAfsDP5H0YjO7Flg9UX9H4NvAj3oFkrYAzgE+A7wbWAhsBCyKtbswOn4n8Ezg/0V9vDw6vilw\nN7BvNKctgeMkPWFmx0Z1jga+npjPhcAfEmU/BFYBDgD+AaxBxtQsuWNcJG0KbBD9ebWZXZm3r64y\njvtEI0RLlrZF+3eXT7vouoDpMS4hM6nuoo6KIDP7eaLoo5LeCWwOXGtm98QPStoV+JWZ3RIr/gLw\nRTM7Olb298Q4X4r9+U9JnwPOkDTFzBaa2QmJedwsaUtgd+DYqI/5wPzYXDYCXgC8LVa2A7AVsI6Z\nPRQV3zr4DPQncwI6SatKuhC4DPhy9PpTZIZaJWt/Tn/yfAcb4R5K01faOkUYNl8XO+OnThdSEz7v\nJruVxukuqjgnUxfcRT0kLSfpDcA04JI+x1dlicWlV7YK8DLgPkkXS7orchO9PNk+1mZlgmXlYjNb\nOGRKKwIPDDn+FuB6M/t9rGxn4HLgMEm3Sbpe0tGSnjykn2XIkzn3K8BTgBea2cpmtjKwITCTIGIc\n6ncRjU20uLWlOfNoI3UImCLtqmBcWxKMUzQ1UbC1BEkbRnEijxKsG7uZ2XV9qu4PPAycEStbJ/r3\n48A3gdcAVwC/lPTcxDifkzQXuA94FrDrkDltCewV9dnv+ArAPsREVGw+WwEvjPo/GNgT+NqgsfqR\nR7jsALwr8q8BYGbXEHxnr83RX+eYaNEy7uXPTjuZRAHTo2whU8f7G+empRnHXp7HKpxMLVxHiEnZ\njBBD8j1Jz+9T7wDgJDOLv+HeM/4bZvY9M7vKzN4HXA8cmGh/FPBiYDtCHMz3+01G0oaERTpHmNkv\nB8x5d2AG8L1E+XKE2Jp9zOxyM/sF8D5gv3iw8CjyxLgsBzzep/xxfO8jFy2j+igrIDdvNt8q2jnl\nUUcMTJF2dTCOJHjjzKvSgZwuj7H8yIR3p546m9NOm71U2Zw5o5PSm9kTwI3Rn1dK2oxgqXhnr46k\nrYD1gNcnmt8Z/XttovxaYK3EOA8QXD//J+k6QqzLy8xscXCtpBcAFxCE0JFDpn0Q8DMzu7fPfG43\ns/gN9VpC4PGahGDdkeQRLhcCX5I0y8zuAJD0TOAYYJD6ckbQetGStY8sdZzJI4+AyfMlarKAgfKD\nfOtYXeRbAPRl771nsffes5Yqu/LKK9hii02zdrUcLKOSDgL+ZGZ/ixea2c2S7gDWT9RfDzh7yBhT\non/jS6ZfSHjGn2BmHxvUUNJzgFcBO/U5fDGwp6RpUTAv0dwWAbcNmc9S5LGQ/BchnuVmSf+Q9A/g\npqjsPTn66wx1ficbJ1qasPzZ6R5Z3CdF3EBNdCH1I61baZwumzIpKadLW5H0WUlbSXp2FOtyJLA1\ncJ7N8CoAACAASURBVFKszkxCnMhxA7o5GnivpD0kPVfSpwhi4fio/WaS3i1pI0lrSXo1cDJh5dEl\nUZ0NgV8B5wJflLRa9Hp6n/EOAu4AftHn2MnA/cAJkjaQ9AqCi+p4M0sdSZ3Z4mJm/5S0CbAt0POz\nXWtmF2Ttq0vU6SJqnGjJ2k+WOlnn4RacbpLFAlPEilL1po5lU6YVo4nuImdV4LuEXCdzgL8A25vZ\nhbE6e0f/ntKvAzP7UhQ/8gVgZeAqYFszuymqMp8Qk3IEMJ3gzjkH+IyZ9cJC9gCeBrwxevW4hSUB\nwEgSsB/BKrNMhn0zmydpO8Iin8sIIuZU4PBRJyJOrjwu0YTOj14Tz8SLlrIDcqv61TSOX2MzZ7qY\nKpO6BEwZ7ZtK191FHRJBZvaWFHWOY7C1pVfnKIJlo9+xvwHbjGj/CWBk8tlIG6w1os4NhNVNuUnt\nKpL0aknXRGap5LEVoxTAhSYzaXRCtKTpq0zBUJX4cHHRLupyIZXRflxMqrvI6TxZYlz+GzjOzJa5\nWsxsDmE998TFuOT98dAZ0VL2fkRFbrZ+I2s/WUWCC5h6dkAv831PSHyKUx1ZhMtG9A+26XEe8KJi\n02kXLlpqzpBb9KHjNJekKHABUy3jtJSUiYugiSRLjMtq9M/f0uMJwsZJE4GLlhQ5W8oec1w0dV5t\nJ4vwTfvFyRJDMQkxMHXEe3jcCvPn57tNzJ8/uo6zLFksLrcTUvsP4kUsSXbjlECrREuRemX05W6i\n9pDHYpGlTZ4svEXoggUmjruLnIaTRbicDXyq32ZIkqYSIo5/VtbEmkwd1pbWiZY2W1tc9FRP7+Fe\np0io030U72Mc13Kea9jdRU5LyeIq+jRhrfcNkr5K2OsAQi6XdxMy7X2m3Ok1DxctKfvME7Sbl1F9\n+w1sPFR53rO4aepcQl12P2XQNnfROPPJOK0gtXAxs7ujHSG/DhxJ2FsAwAjZ9N5tZneXP8Xm4KIl\nJXncAGX254yXslaGlS00Jl3AlEGZ4qFMsTOoL793dJJMCejM7BZgR0lPBZ5HEC9/N7MHq5hcF+i8\naPH9iBwo/oDod41UFWjbVQGTRwgMe+CXNdem9uW0lly7OZvZg2Z2GfBcaP+e4WnI88OgEaKl6J4m\nWUVL3dYWdxONlyIxHWn23Kky0LbuGJgy+2kideSTcRxypvyP8U3gDyzZcruTVL3Sr1LRkrdt0b6z\n1hsXTZ9fExlHksAqrSRdtcAkx2ui1aMOd1ENa44XLMj3tViwoPy5TAK5LC4xNLpKu6k6rqVToiVr\nQG4bYluaMIemUIZ1pShVWkmyWnbKtMCUdZ011erR1L6cVlLU4uL0wUVLTbi1pHrGYV3J0vc4A3iz\n9l1nX1mow+qRB49ncQZQ1OLyWkJiuk6S5zszkaKl7nmkxX+Z5Wdc1pWsFoiqLDB1J7FL9lXFtdtU\nq0eZAtd/zEwEhSwuZva7sibSBSZWtLhA6Abjsq4MGjfLL+4mWGDKtpjk7a+pVo+m9uW0jkwWF0kb\nSfqopHdJenri2ExJ3yl3eu1hYkVLFXMpY4y6+mg7RWMsyrCuFK2Tdz5NsOyMo79+NNXqked9+/e6\n86QWLpK2B/4IvAE4DLhO0qtiVaYC+5U7vW7RSdGSNSA3DW1yE7XV2lT1MuZR4+ZZNt+EQNu2C5gu\nuYva+t1zCpPF4nIE8Hkz2xB4DnAUcJakHSqYV6tIY22ZCNGShqZYWyaRpltXyu4nT5xKVwTMuK0e\nZfblAsVJkCXG5YXAmwDMzICjJN0G/EjSG4DLKphf43HRUuJ80tZxstG02JUyqHql0Lhja9JQdn/j\nXl007vELMHeuG43qJItweRRYKV5gZidLWgScCry/zIm1ARctHafN73Ocy5iLjB1vm+YL1pRA26q2\nJ6iCcQfJjnt8p/VkcRX9GXhVstDMTgHeAny5rEkNQtKHJV0saZ6kBzK0+6SkOyTNl3S+pOcVnYuL\nlpLnlLZOmodqWf20kXG7gvK6Avq1zdJfE9w8Vbqm8tBUd1Ebx3caRRbh8nXgmf0OmNlsYH/gtyXM\naRhPAk6L5pIKSYcB/wW8DdgMmAecK2n5vJNw0eI0iiKioUigbXzsKttm6b+tAqYpjHt10bjHd1pB\naleRmZ0BnDHk+MnAyWVMasgYnwCQlGX10sHAp8zsZ1HbNwN3A7sSRFAmXLSU3NbJR9FzOq7YlSIi\nB9K7BZrgQqor/qWN7ppxj++0msyZcyV9V9IrqphM2UhaG1gd+GWvzMweJmwMuUUVY7poyckku3ey\nUIYrqM5lzMn2RcnaT5a6TbDAlO0+Gre7qEvjO40hT+bcFYELJN0CnAB818yamvZ/dcAIFpY4d0fH\nMjFMlIwS/J0ULWmo29rSRevOpFlXsvRddgAvVBdoO84VSFmoeUVO48Z3Gk9mi4uZ7UqIdfk6sDdw\ns6RzJO0p6UlZ+5N0pKRFQ14LJa2Xtd+yqfT+UeXDocq+67S2lEmbfoUVXR3URdGSd5ys1peq5lFF\n/Mu4Bfukj+/USq69iszsXuALwBckbQIcAHwfmCvpJOBYM/t7yu4+T7DcDOPGPPME7gIErMbSVpfV\ngCtHNf7kJw9h5swVAZgyJZTtvvss9thjVs7pVMCMGdV9aavsexzjtJEi52bmzHaJtDaT5ZeNWxMq\nY/ZZZzH7pz9dqmzO/PmVj7tgQb6v6YIF5c9lEii0yaKkNYDtotdC4Gzg34FrJH3QzI4Z1YeZ3Q/c\nX2QeQ/q+SdJdwDbAX6I5zwReBnxtVPuPfewYNtxwE8BjvzpF2x7o4xIvRcatU/RWUTeLuKjy5lDG\nJmgTxKxddmHWLrssVXbFTTex6TbbjGlGxZD0IWA34PnAAuD3wGFmdkOsznTgf4HXAU8DbgK+bGbf\njI4/FfgEsD2wFnAvcCZweBTziaStgV8RQiuUmMZLzexPUb1FiWMGzDKz06Lj6wHfAF5ACCu5g7Bo\n5xNm9kRirGQ/a5jZPWnOS57g3CdJ2kPSz4BbgNcDXwSeYWb7mdm2wF7Ax7L2nWLsZ0naCHg2MCXa\n9HGj6IPr1blO0utizb4IfFTSzpL+HfgecBvwkyxjV3oPbsKNLw9pbu5+Qy3nF3aR81hk/CLjzpjR\nnGu7KRaRrlpb/HteFVsBXyH82N6WkBLkPElTY3WOIYiSfQgC5xjgq5J2io4/A1gDeB8hA/5+wA7A\nt2N9XEyI+1wj+nf16PiNPdESYz+C16JX/8zYsceB7xKMGesRVvW+lbBlUBwD1o2NlVq0QD6Ly50E\nwTMb2MzM/tynzq+Ah3L0PYpPAm+O/X1F9O+rWJJDZl2C0gPAzI6SNA34JiHz70XAa83ssQrmVw1V\nWgjaZn0YRZfdTm20vJTRflCfVdStch5ZRcu4xEBXxVULMbMd439L2h+4B9gU+F1UvAVhkcxF0d/f\nlvQOQt6yn5nZ1QQDQ4+bJH0E+L6k5cxsUWQNWSwcJP0bwYLzpT7TmhOFi/Sb700Ei0+Pf0r6AUGA\nJbm3Z/HJSmaLC3AIwbry7gGiBTN7yMzWzjOhYZjZAWY2pc/rt7E6U8zse4l2R5jZM8xsmpm9xsz+\nr+y5dZYm/ZLyG+p4LS9FrS9lMW4rYh3zKAv/znSNlQjWinjm+N8Du0h6BoCkVxF+wJ87op+HzSzp\n+unxOmBl4MQ+x74m6V5Jf5B0wLDJRlnqdwB+nTwE/DnKaH+epC2H9ZMkz6qi75vZI1nbdZ2x/sgf\ndQNtyo1+GG14CDSFcYmXomOP4zNuSlxLW6wtbWUCzpckEUIffmdm18QOvQe4FrhN0mOEWNN3m9nF\nA/p5OvBRghdiEAcC55rZHYnywwmhINsCPwKOlfRffca4WNIC4Hrgt2b28djhO4G3A3sAuwP/BH4t\n6cVD5rMUhYJznY5Qtbuoy+6bcVHUbQTtDNptQlxL1aLFcfpzLCHo9eWJ8vcSYmB2Am4FXkEQFHeY\n2YXxipKeAvwc+BshYHcZJD0TeA2wZ/KYmX0m9udVUXzpB4CvJqruBTwF2Ag4WtIHzOzoqI8bgBti\ndS+V9FyCNydVVnwXLjXxKCuMTkLntI9xirKiY7dtxdGkiJYJsB4MpaNC77zzZnPBBbOXKps7d06q\ntpK+CuwIbGVmd8bKnwx8BtjVzM6Jiv8maWPgUODCWN0ZBPfRQ8DuZrZwwHAHAvcBPx1wPM4fgcMl\nPcnMHu8VxpLSXhfFy3xL0ufNzIb0kxRkA3Hh0hRG3czHGUQ7qRaTNrzv3kOubUG7Wds2QbTUQZNF\nS565Ne38VsTcuaO/RptvPovNN186B9jf/34F73nPpkPbRaLldcDWZnZr4vCToldShCwkFgoSWVrO\nJSyp3mXE4pT9CcG+g4RNnI2BB+OipQ9TCFpjuT7z7PFiggspFS5cusKoB0GVD+GmrUxK816bNuei\ntHHFUdq2bVxBBPU9tPO85yYLJGcxko4FZgG7APMkrRYdmmNmj5jZvyT9Bvi8pPcQUpS8krD69r+j\nPp4CnA88GdgXWCmEywBhZc+i2HjbAM8Bju8zl50Iy6AvBR4hLMH+EHBUrM4+hCXRfwUeBV4KfBY4\npSeEJB1MWHl0dTSntxJWBm+X9ry4cHECTYhzmUTBUSZtFS8wuH1TAsvdReSMh3cQVhH9OlF+ACEn\nGYStd44ETiKsBLoF+JCZfSs6vglBQAD0VtQq6ndtQlxMjwOBi+MJ7mI8DrybkDVfUV//bWbxfDBP\nAIcRVjUpmsuXCUHFPZYH/h8hv8x8QnLYbeKrg0fhwsVJRxvcJk47xUsZ7Xt9pKVposVx+mBmI1f+\nRonbDhpy/DcEd02a8fYdcuxchi+xJsqge9qIOkcDR6eZzyDy5HFxHKfJdCXXSxPiWuqygri1xXFS\n48KlTYy64RbN51LkoeW/MptF23O9NEG05KFJ34MmzcVxSsSFSwZGWbJHHX+UFYZX6PqvrjTvr+vn\noE6Kipdx7nFUxzhl9533fDXpmvfYHKcFeIyLk56mxLl4gG562prrpQo8rqU5dEzsLFiQ71JfsKD8\nuUwCbnFxyqNJN++O3RgLUfRcjMvyUmbfTYxrqXustuPnyolw4TJpVBnn0jYm6b0WDZxtmnhpkmiZ\npOvIcRqAC5euUfWvkqL9+6+m8dIF8dIV0VLGOfHkc84E4sKlabhFpFk31ibNpSzaLF6atIKoCG27\nrto23x5Nvgac3LhwccrFbxTtoI3ipSnxMj38WnecseDCpWZGLomugy5Yddowx6bT1kR1aei6i6jM\nfqrCv6NORbhw6SIe51LvOG2mLYnquhLXUhdtmKPj5MTzuJTM3Ln+vHRaRtH9jaDaXC9NEi1F8ZtD\nJ5k/P99XaP788ucyCbjFpY3U8Wtq3On/23SDb9NcB9HUXC9NC8ZtiiWjimuuCe+tCXNwGo8LlyZS\nx4OwLe6eqvEb5RKaluula8G4XfnOOM6YceGSkSZlMG81ZdzEXXRUQ5PESxXjtj2upUkCqElzcSYG\nFy5dZdw3lCbd6J3sjHvFUZfiWsY5bpKmzMNxCuDCZQw0Ykl0GsYtPvwmO17GueKoinHyvp9xfw8c\nx1kKFy5tpQkBsG0QFm2YY5Npsnhpi2gZ13YHjtNRXLg448Nvwu2gieJlklYQdY2yv/d+H5k4PI9L\nUymSW6PMPmbOzJ+jo0jbJo1RxnlsO+PM9VKUcT7YxmFtKVtwuTAYybx5+S7vefPKn8sk4BaXCpj0\nZ5zTUcaZ6yVvP11xETmOsxgXLpNO0+Nc/ObfLMaZ6yVr+y4F4/r3wHEW48KlzTTxBpuVJtyQu3Ae\n62Yc4qUNy56bMn5W/DvgtAgXLmOitiXR40705jfE7lKneGni8mpnMH4enQpx4eIUp+m/Lpswv67e\nyOsQL1nP3bhdRL5qxnEqxYVLk6nrhtX2G2NXRUFbaNJy6XGLlibT5u95m+fulI4LlxxM5KqhKm/s\no25KftNqPlWJlzbFtVQxhya8J8dpGJ7Hpe3UkcekKG2Yo1OcorlektdIXaKlS9aWOt+Li6rFzJ+f\n79KfP7/8uUwCbnGZBOq4wfhNbDRdekAOoqiA6J2jNooW/w44JSNpK0lnSbpd0iJJuySOT5f0VUn/\nlDRf0tWS3p6os46k0yXdI2mOpFMkrZqo82FJF0v/v70zj5ajLPP/50sIS8IgIEuiLKMCAjIioDAo\nyhKE+SkGlx9oGIcQouM4KIrr4KiMcDwcgQH8GcEZcBAE4iAIIj8ggKIoq5KwZoFMAFHWEAjk5iYh\nN8/88VabStO3u7qWrqru53NOnXu73u2pt6ve+vbzbhqStKSFHVOj8keiv2tin7eMxTtK0pwon0cl\nfakpnwOa0jfy2Lq5zHa4cCmI2nUneaObDa+/tVRlobqqlJMWv6ccGA/cC/wzYC3CzwYOBY4Gdok+\nz5B0OICkccCNwBrgQOCdwIbAL5ryGQtcDpw3ih0/ASYAE6O/E4BZwG/MbHFU1v8BLgHOBd4S2Xyi\npH9uysuAnWL5TDSzZ9tXw7p4V1GJrGRDNmRl2WYkp8jl/zt1M3QKz5p/1vTOujReukXXWVVe7lWx\nI296eV1VF5IlYGY3ADcASFKLKPsBF5nZb6PPF0j6J2Af4Fpgf2AHYA8zG4rymQq8IOlgM/tVVM63\nYmGt7FgJ/EVcRF6Wg4FpsWgfB64ys/Ojz49JOg34KkHMxHnOzFKPH3CPS9Xp1wZxUBm0xrnI+7ef\nu4j8uXeScTswWdLrACQdRPBmzIrCNyB4OFbF0qwkeGD2z1DuVGAIuDJ2bkNgRVO8FcC2kraPnRNw\nr6QnJd0o6Z3dFu7CpR9I0gj7OBenLKr2Yh808dgJr48681lgHvAnSauA64Djzey2KPxOgsA4XdLG\nksYDZxLe/RMzlHsccGnkiWkwC/iwpIMV2Bn4QhTWKOsp4FPAR4APA08Av5b0tm4Kd+HirMWFR28Y\nxBdFGbskt6Iq68b0Ok+nXzkB2Bc4HNgL+CJwrqSDAaLxJ0dG4cuAF4BNgTkEr0vXSNqPMJ7mh/Hz\nURfRDML4mVUEb9DMKHhNFOdhMzvfzOaY2Z1mNj2Kd2I3NvgYF6c7ihzn4vQ3eYwT8pd6OqpSb1Wx\nI2eGhjo3bXPnzmTu3JnrnFu5cmnqMiVtBHwb+KCZXR+dflDSnsCXgMb4lZuBnSRtAaw2s5ckPQUs\nSln0J4B7zeze5gAzO0nS1wiDbp8DDomC2pV1N/Cubgxw4eLkS5aXU9YBunViUEVcmd9hHbwtTt+y\n225T2G23Keuce/rp2fzoR3unzXJsdIw0nR+hRW+KmS0BiLwxWwHXdFtg1NV0JGHAbUvMzAhdQkg6\nGrjDzJ5vk+3bGvGT4sLF6R8GVQzUjbTipUpdREUxCNfoJCYSCjsSBrQCvFHSHsASM3tC0m+AMyV9\nFnicMOX5GODzsTyOJYyDeY4wHfoc4CwzeyQWZztgC8IMpDFRGQALG7ORIj4GjAEubWHra4H/C/wa\n2IgwDuYjwHticT4HPAo8FMX5JHAQ8N5u6sWFS4EsW9a5HUo0JTpJQ5/kpZ0kn7zKqiJV89jUtR7z\noNvvomrejarZUyVcQOXJ24FbCDODDPj36PxFBGHwUeA0wvopWxDEy0lm9p+xPN4cxdkceAw41cy+\n21TOKQTB02B29Pcg4NbY+eOAK9tMZZ4KnEEQWncAB5jZPbHwDaJreB2wHLgfmGRmtzZn1A4XLilJ\nIkqcFlT5ZV1l2/qRpGu91GVBu6x4g5Ivdfne22Bmv6HNJJpo4bbpHfI4CTipQ5xprLsmy2jxRh2L\nEnUHtZ3abGZnEIRNJnxWkZM/WRpgb7wHj3bfeRVFi9+jXgdOqbhwcepFvzWYffCrMBeK+F69bh2n\nL3HhMmgkeUEkiZPlpVDkC6XIvPtNNFWN5vqtYn0XZdMgXavjZMTHuPQTPkajnvj3tpa8XpbubUlG\n3eupIuJq+fJ04/6XL8/flkHAPS51oSIPaGKqOs6lbvXodE9RL+NB8rY4ToWplXCR9DVJt0kakrQk\nYZoPSZolabGkNZLeWrSd3bKSDcs24dUU3V2UhX5s6Ov+y7cq1E209II62+44LaiVcCGsEng5cF4X\nacYDvwW+QpgH71QBf1E7jneNJcGFl9NErca4mNm3ACRN7SLNJVGaHVi7+mDPqOR6L71aiK1qC74V\nTdbr9bEu2XBvi+MMBHXzuDid6JdfXmUtfd4v9Tdo+PdWb/z7c7rAhYszOlUe5+I4Deo6Bd49OY6T\nitKFi6TTokGzox0jknYu285K0G8NXZYXTr/VRQMXgk6/0q/PrNNzqjDG5Uzgwg5xFvXCkGZOOeVE\nNt30Neuc+8AHpnDEEVNGSfFqcn1W8xwvUodxLlnSthsvUpZNSfGxLslxb0sxpN2GoWThPfOaa5j5\ni1+ED+uH19vSHjxLw8PpmoXh4fxtGQRKFy7RxkzP96q4biJ/85tns/vue7UMy7Pd6bg7dNXp9KJt\n97LPkraTiEgrXoq0yXHypp1YqLDIKIIpkyczZfLk8CG6vtn33cfekyaVaJWTN6V3FXWDpO0k7QHs\nAIyRtEd0jI/FmS/piNjnzaM0byHMKtolSrNN0fZW/UdVIpJeRJEDYrNswldUo17kxoBJynecQaCm\nnh+nWGolXIBTgNnAycAm0f+zgb1jcXYC4v07k4E5wC8IHpeZUZpP9cDejtTe25KULAKjU3oXL4NL\nHbvUqvCLJu0zkfZ5cZHh5EithIuZTTOzMS2OW2NxxpjZxbHPF5nZei3SnJLWjiq0O5Uky4s+a3oX\nL84gkva+dpwaUyvhUidybzOKGDdRRsNWpnhJm6+Ll8HD9yWqL/689D0uXLpkIAfldnPRSRqNssRL\nlnxdvDhVowgvYpW6iYp+ppza4sKlAPyZygEXL92X7ziOMwCUPh26TgyktyUNSdYhSTJtuKhpyVWd\nvp0EX+OlvuTZgLiIrRTLlsHYsenSOd3jHpecKcTbUse7O48uoyT5uOfFGTSKunf7oZvIn42BwIVL\nQvq2+6fsC3Px4gwC/p07Tm64cMmRpG1TLbuJ0jS8SX/9FL2ZYz+KF/9lWRxVFhlFfe8utJ0a4cLF\nqQ9Z1qwoS7ykzTcJLl6cZnrdjeLdRE4JuHBJgA/KzUCeXpdO+VVRvGSxKQneWFefvBoQ/64dB3Dh\nkhuFeVPrODA3LS5e0uEvNAfcw+EMDC5cOuDelhhpK6ObBs7FSzr8JdLf1O37Leo5qSjDw+E3ZrfH\n8HDZltcTFy45UNNnbS29uAAXLyGdD9itNnk/C7VvHCqEe3+cCBcubdh447ItcDpSN/HSKW0ncdMJ\nb8D7j6xrIg16N9G4cWVbkBpJm0g6R9JjkpZL+p2kt8fCL5S0pum4rkU++0n6paRlkpZK+rWkDWPh\nm0u6NAp7QdIFksY35dFczoiko2LhO4wSZ5+868WFS0b6egp03hThdemUb5HipR1Zd8r2X+r1Z1C/\nwwHrJiqYHwKTgL8HdgduAm6WNDEW53pgG2BCdEyJZyBpvyjODcDbo2MGsCYW7TJg16is9wPvAf6j\nhT1TY2VNBK5uCjfg4JgtE4F7urjeRLhwqTJVHJjby8al6uKlyM0ik4SnLdepD0V+l3USCv3i/ekC\nSRsBHwa+bGa3mdkiM/sWsBD4dCzqSjN7zsyejY6lTVmdBZxjZmeY2Xwze8TMrjCzV6JydgEOA6ab\n2R/M7Hbgs8DHJE1oymtpU1mrms0GlsTCnzWzkXxqZC0uXDLg3pYUdNvIuHhpH562XKf65LGUQNr7\nYACFQgVZHxgDr3qBDAP7xz4fKOkZSfMlnStpi0aApK2AfYHFkm6T9HTUTfSuWPr9gBfMbE7s3M0E\n78m+TWV/X9Jzku6SNG0Uu6+J7PmtpA8kv9zkuHBxAlX+9eXipX142nKd4qjy81QkVRM8Nf4ezGwZ\ncAfwDUkTJa0n6eMEodHoKroeOIbQPfMV4ADgOkmKwt8Y/T2Z0PVzGDAb+KWkN0VhE4Bnm8oeAZZE\nYQ2+ARwFHAJcAZwr6TOx8GXAF4AjgfcBvwOulnR46koYBd8dumDc29KConc4bpd/px2a24VnyTfL\nrtJJwtOW66ylSi+5PF7ydRpP4lsOjMbHgf8C/gysJoiOy4C9Aczs8ljchyQ9APwPcCBwC2udEz8w\ns4uj/78gaRJwHPCvSQ0xs2/HPt4XDd79MmG8DGb2PHBOLM490VicLwPXJi0nCS5cUlL4s1TF8S0N\n0r5E43T7Qu22TBcvyct18qWq48DyyLNqXryK2DM01DnO4sUzef75meucW726eTjKupjZo8BBkjYG\nNjWzZyT9BFg0WnxJi4EdCcLlqShoXlPUecD20f9PA1vHAyWNAbaIwkbjboI3aGxjvMwocd7bJo9U\nuHBx6oOLFxcvg0BFXsZdUzXBUzFPzZZbTmHLLdeZ8MPQ0GweeGDvjmnNbBgYlrQ5obvnS63iSdoW\neC2RYDGzxyQ9Cby5KerOQGPa9B3AZpL2jI1zmUQYaHtXG7P2JIyNGU20NOI81SY8FS5cUuCDcnMi\nzcu0l+KlqHxdvDh50Ou1W4qiavZUCEmHEgTEAmAn4HRgLvCjqKvmZOBKgmdkR+A7wMPArFg2ZwD/\nJul+4F7gWIKQ+QiAmc2XNAs4X9KngQ2A7wEzzezpyI7DCdOg7wRWAIcCJ0X2NGw9BlgFNMTPR6Ky\npudVHw1cuDhryaMLqBf0SrxkESAuXgaTXq1+XMYLvWqeoKrZUwyvAU4DXk8YLHsF8HUzG5E0AryV\nMDh3M+BJgmD5ZtwLYmbfjRabO4vQ/XMfcEjUDdXgaMJYlZsJ67tcAXwuFv4KcHyUhwhTsj9vZhc0\n2fsNQhfUamA+cJSZXZW1Eppx4dIl7m2JyEvk9OpF6uLFaceA/7LPTNW6ifoEM/sp8NNRwlYAf5cw\nn9OJeUdahL9IGAg8Wvgs1vXitIpzMXBxuzh54dOhq4i/jDqT5kVTlPu8blOl/UVSDFXxtvRLyXC0\npQAAENhJREFUN1EV83UqgQuXLvBnoSCKWCQrTVkuXhynNT641qkQLlwKoO+7iYrAxUv7cBcv/U0v\nxraU4d0o6h7ze3eg8TEuzrp0M26iX8dYDNKYFx+smw9ZREGeL+Fe/gDISh91Ey1fDmbdpxsezt+W\nQcA9LgnxQbk9oCpel055uufFKYOyuk68m8ipGC5cqkY/ejB6gYuX5OFpyuxnsr4k6+Bt6SPvxkDf\nqw7gwiUR7m1pQ94NV5ZGycVL8vA0ZTrlUaRAKCrvOu2V5NQKFy5Of+HiJXm4Uy51EIp16ybye34g\ncOHSgYF8Drq96Cp5XYoqc1DESx1eplWiFw1EkjIGpZvIcXDhkhu5dBP5+Ja19LrLKEmZLl6cvKjK\n0v5ldBNVMV+nVrhwacO4cWVbUCOq9uurjuIly3oYLl7SUbX7tkoUdQ+4B8jJiK/jkgMDOSi3F2Rd\nY6SojQiLWuelU/rGiyTtOjHd1oev8dKeosRxt/mXscS/i491WL4cRka6T7fSXx2pcI+Lkx9VbHTq\n5nnJmr6T56ZTeDdlOd0zCPXp3UROwbhwcVpTFRFSZmNVV/GSJL2Ll2zUYexJVdaXiVOVdsWpNS5c\nMpJbN1G/DMytYsNUZAPu4sVJShF1WMYS/1XsJqpiu+MUhgsXJ3+qOD3axUu68G7KqhtVfdmVbVeW\n79m7iZwe4MIlAz4ot4dUXbxkKbdO4sWpzqrEdVuZtiSbVrFBKeU6xeHCxSmGKjacUJx4ySoO6iJe\n/JdvsfTie6hil0wVbXIqi0+HTkmu3pZ+Gd9SNFWYntvOhqzTkbNMlc4jfdLp0lX4HsqiKt6Woqhi\nN1ENGBpKN7V59er8bRkE3OPijE7WXzJV/SWU1S73vAz0S6ow8qr7Kj53JXXTrmTD9OU6lcWFi1Mv\n8nphunhJH560nLR064GssvenKkv751FOFQWRM5C4cEmBD8rtgiIaOxcv/S9eiibNd1+FF3eR3pay\nuolcTDld4sLFGWxcvKQPT1rOoFI1b0tZVHEhPKfWuHDpkty9LXkPzK2i27zKXpc8cPFSre+jCKqw\nSWXWPAfMs+HjW/oXFy5Oe/JqsKrc8OVhm4uX/hcvRZDnc+HdRM6A4MKlC3xsS8XI80Xp4iVbeF40\nPJB1XiKgit4Wx+kjfB0Xp3ckXSekLPKwb9DXeanDGi/dirCyF10re9XostLWaBr08uWwXgo3wJo1\n+dsyCLjHxak3ef8Sdc9LtvAkZfQzZV37oHUTOQONC5eEFNJNVGXvQxfMvO665JH7faBugxY2zbzz\nzvCPi5e2zHzxxdRpa0NO3paZ992XX1l1oh+vqQWSTpJ0t6SXJD0j6SpJO7eId4qkJyUtl3STpB2b\nwn8gaWEU/qykqyW9uSnO1yTdJmlI0pJR7FnTdIxIOirfq+6MCxenMx0aiZnXX98jQ3pEXo1i00tn\n5t13Jy9jgMXLzKVLU6UrhG7uhRIEdCLhkoUadhP1Ge8GvgfsCxwCjAVulLRxI4KkrwKfAf4R2AcY\nAmZJiu8u+QfgWGAX4FBAURzF4owFLgfO62DTVGAbYAIwEbg65bWlxoVLAnxQbs7UwetSkHjpqowB\nFi99Td5jW+rYTVQg/TQN2szeZ2Y/NrN5ZvYAQXxsD+wdi/Y54FQzu9bMHgSOAV4HfDCWzwVm9jsz\n+6OZ3Qt8HdgO+OtYnG+Z2XeBBzqYtdTMnjOzZ6NjVQ6X2hUuXBxnNHolXtqV4+KlPIrwtvS6i6Oq\nXSo+DTotmwEGLAGQ9AaC5+OXjQhm9hJwF7BfqwwkjQeOAxYBT6Sw4fuSnpN0l6RpKdJnxoVLWfTJ\n+JbU1MHrkidZBEIncbPpptk8O4MkXury0ktaX+sXODHUxUWliLp1zgF+Z2Zzo9MTCELmmaboz0Rh\n8fSflvQy8DJwGHComXW7P/U3gKMI3VZXAOdK+kyXeWTGp0O3ZiOABQvmsQEFecGWLy8m36GhYvJt\nY+/SZcuYPXfuqOGjMjycwaBRKEIQ5mTn0pUrmf344+0jdbovOoV3+v7bpc+SFjrXU5J7c3iYpSMj\nzB4ehnW633PilVeSx12ZsIt4/HhYsaJzvHHjkt+fL7+cKNrS4WFmP9HmR/O4caOHjR8PixePHr7x\nxqOHbbIJPPVUurRJ7EqZdhUbvOrcggXzGv9u1D7j9JjNSzW12Wxe50hrORfYDXhX9yUBcAlwI2Fc\nypeAn0p6ZzddPWb27djH+yLvzZeBGSltSoeZ+dF0AEcTVKwffvjhhx/9cRxdwLtie8Jg2Cx2rQC2\n71DODODx5njAG4A1wFubzv8aOLtNfmOBZcBHW4RNBZYkvP73ASPA2F6+o93j0ppZwN8DjxFuKsdx\nHKeebEQYhDor74zN7I+SdgW2zJDNYjP742iBkmYARwAHNMczs0clPQ1MAu6P4m9KmIX0/TZlrkeY\nWZR1JPOewAtm1oUrMzsuXFpgZs8Dl5Vth+M4jpMLtxeVcSQmRhUeWZB0LjAFmAwMSdomClpqZo0f\n1ecAX5e0kPBj+1TgT8DPozzeAHyU0E30HGE20b8Ay4G/LMIlaTtgC2AHYIykPaKghWY2JOlwwjTo\nOwk/6A8FTgJOz//K26PI3eM4juM4ToWQtIbQndTMNDO7OBbv3wjruGwG/BY43swWRmETgQuAvYDN\nCQN3bwVOMbNHYnlcSJhK3cxBZnarpMOA04A3Ebw1C4FzzeyCrNfZLS5cHMdxHMepDT4d2nEcx3Gc\n2uDCJULS5pIulbRU0guSLoimerVLM17SDElPRHtAPCTpU72yuQxS1lNjT4vmfS6+2Cu7yyBNXUXp\ndpX0c0kvSloWLfS0bS9sLoOU99SFLe6nLjbNqh9p76dY+h9E9XRCkXZWgZT31MmS5kXP3JJoz599\nemWzkxwXLmu5DNiVMDr7/cB7gP/okOZswgClowl7QJwNzIgGMfUraeqpsafFhOg4jjCF74rizKwE\nXdeVpDcR+qjnRvH/hjDYrp9nt6W5pwCuZ+2eKRMIgxj7mbT1hKQPEWaa/Lkw66pFmrpaABwP7E5Y\nK+Uxwr5Ary3OTCcVZa+ZUoWDIDrWAHvGzh0GrAYmtEn3APCvTef+QBj0VPp1VaWeWuRzNXBT2ddT\nxboCZgIXlW1/DerpQuBnZdtf9XqK4r2eMOtlV+BR4ISyr6eqddWUz19F+RxU9jX5se7hHpfAfoS5\n6HNi524mjObet02624HJkl4HIOkgYCcKWC+gIqStp78gaWvCokU9H4neY7quq2hJ7/cDj0i6QWEb\n+zslHVG8uaWR5Z46MKqj+ZLOlbRFYVaWT6p6iu6pi4HTrctlWmtMHu3UWOBTwItAwVtwO93iwiUw\nAXg2fsLMRggbWU1omSLwWWAe8CdJqwhz4o83s9uKMrRk0tZTnGOBl4CrcrWseqSpq62BTYCvEu6l\n9xLq6WeS3l2cqaWS9p66njB182DgK8ABwHXRi7ofSVtP/wKsMrPeLsleLqnbKUnvj/bzWUHYdfm9\nZrakKEOddPS1cJF0WosBfPFjRNLOGYo4gaDgDyfMkf8iYdOpg/Owv1f0oJ7iTAMusRK2Qs+Dguuq\n8TxebWb/z8zuN7PvANcC/5TPFfSGou8pM7vczK41s4fM7BrCM7gPcGBe19ALiqwnSXsT2qhSdvDN\nmx61U78C9iB4bW4g7OeTZVVcpwD6feXcMwl94e1YBDxN+LX7FySNIawi+HSrRJI2Ar4NfNDMro9O\nPyhpT8IGVr/KYHevKayemuK+G9gZODKdmZWgyLpaTOiHb3bpzyP9xmpl0ZN7qoGFpc8XAzsCt3Rn\naqkUWU/7A1sBT8QcUWOAsyR93szemNbokij8njKz4SiPRcDdkh4GpgPfSWmzUwB9LVwsLN3/fKd4\nku4ANpO0Z6xfdBJhdcC7Rkk2NjpGms6PUDNPVsH1FGc6cI+ZPZja2JIpsq7M7BVJvwfe3BS0M2GD\ntdrQw3uqkc+2wGuBNlsWV4+C6+li4KamczdG5zsJgMrR63sqYj2y7+fj5E3Zo4OrchDGFPwBeAfh\n1+0C4MdNceYDR8Q+30LY2OoAwiZexxL2f/jHsq+nSvUUnduUsBvpJ8u+hirXFfBBQv/6JwhLa38G\nWAXsV/b1VKWegPGE/VH2JeyrMilKP48e71Jb5XoaJY++n1WU8p4aR/Cg70vY8Xkv4L+i9nzXsq/H\nj6bvt2wDqnIQ9ni4BFgKvACcD4xrijMCHBP7vDXwQ+AJwtbmc4HPlX0tVaun6NwnI+HyV2VfQw3q\n6ljg4eiemg0cXva1VKmeCLv93kBw+68guPXPA7Yq+1qqVE+j5LFoQIRLt/fUhsCVUVs+TNik8Cpg\nr7KvxY9XH75XkeM4juM4taFWYzEcx3EcxxlsXLg4juM4jlMbXLg4juM4jlMbXLg4juM4jlMbXLg4\njuM4jlMbXLg4juM4jlMbXLg4juM4jlMbXLg4juM4jlMbXLg4juM4jlMbXLg4jvMqJJ0saXbs84WS\nflamTY7jOODCxXEqiaQJki6VtEDSiKSzuki7jaTvSfofSSskPS7pGkkHd2HCGYTNC7u1+wBJf0wQ\nb76kYUlbd1uG4ziDjQsXx6kmGwLPAqcC9yZNJGkHwsaMBwJfBHYH/o6wk/mMpPmY2XIze6ELextM\nBq7pYOO7CNd3BWFDScdxnMS4cHGcHiPpHyQtljS26fzVki4CMLPHzexEM7sEeKmL7M8j7Hr7DjO7\n2swWmtk8Mzsb+NtYWdtJ+rmklyUtlfTfce9H1FU0J8XldRQuwHTgMsLuvcelKMNxnAHGhYvj9J6f\nEp69yY0TkrYC3gf8MG2mkjYHDgNmmNmK5nAzeymKJ4K42Ax4N3AI8EbgJ81Juiz/LcBWwK/axNkE\nOBL4MXAT8JrIA+M4jpMIFy6O02MiUTETmBY7/Q/A42Z2a4asdwQELOgQ7xDgLcAUM7vXzH4PHAMc\nKGnvDOVPBmaZ2eo2caYAD5vZfDNbQ6iH6RnKdBxnwHDh4jjlcD5wqKSJ0eepwIVJE0vaP+rmeVnS\nS5KmEERLEnYBnjCzJxsnzGwe8CKwa1IbWnAEnbuJphG6iBpcBhwlaXyGch3HGSDWL9sAxxlEzOxe\nSfcDx0i6CdgNuKiLLH4P7BH7/AywAaF7Zxfg53nZmgRJE4C3Af+/TZxdCeNs3iHp9FjQesDHyNBN\n5jjO4OAeF8cpjwsIHohpwM1m9uekCc1spZktih1D0SygWcDxkjZuTiPpNdG/84DtJL0+FrYbYczL\nQymv5QPA7Wb2Yps404HfAG8liK7GcTbeXeQ4TkJcuDhOeVwGbAt8ghbeBkl7SHobsAmwVfS5U1fO\n8cAY4G5JH5a0o6RdJJ0A3A5gZjcDDwKXStpT0j4Eb88tZpZmJhF0mE0kaX3COJ7LollOcxsHQcD9\nbYJrcxzHceHiOGURzfK5ElhG666dOcA9wF7A0YT1WUbtionyfDSKfwtwJvAAcCNwKPCFWNTJwAsE\nD8iNwEJCd03XSBpHWKyu3fiWycAWwNUtbJ4PzMW9Lo7jJEBmXc14dBwnRyTdDDxgZieWbUtaJH0I\nONXMdi/bFsdx+h8fnOs4JSBpM+Ag4ADg0yWbk5WXga+WbYTjOIOBCxfHKYc5hMGwXzGzR8o2JgvR\nmBnHcZye4F1FjuM4juPUBh+c6ziO4zhObXDh4jiO4zhObXDh4jiO4zhObXDh4jiO4zhObXDh4jiO\n4zhObXDh4jiO4zhObXDh4jiO4zhObXDh4jiO4zhObXDh4jiO4zhObfhf3cHX7XCMQqsAAAAASUVO\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x4459128>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Maxima bei:\n",
      "x: -0.5\n",
      "y: -1.0\n"
     ]
    }
   ],
   "source": [
    "# 2D-Plot mit Farben\n",
    "xvon=-0.3 #Tile-Wert\n",
    "xbis=-0.8\n",
    "yvon=-0.7 #Repeat-Wert\n",
    "ybis=-1.2\n",
    "xsteps=6\n",
    "ysteps=6\n",
    "normalize=False\n",
    "parameter='ynfitGauss'\n",
    "num_matrix=data[parameter].reshape((ysteps,xsteps))\n",
    "print(num_matrix)\n",
    "if normalize==1:\n",
    "  num_matrix/=np.max(num_matrix)\n",
    "  upperBound=1\n",
    "  lowerBound=0\n",
    "else:\n",
    "  upperBound=np.max(num_matrix)\n",
    "  lowerBound=np.min(num_matrix)\n",
    "xvals=np.linspace(xvon,xbis,xsteps)\n",
    "yvals=np.linspace(yvon,ybis,ysteps)\n",
    "levels = np.linspace(lowerBound, upperBound, 41)\n",
    "fig, ax = plt.subplots()\n",
    "cs = ax.contourf(xvals,yvals, num_matrix, levels=levels, cmap=plt.cm.bwr)\n",
    "print(\"x/Tile: \",xvals)\n",
    "print(\"y/Repeat: \",yvals)\n",
    "print(\"Parameter: \",parameter)\n",
    "cbar = fig.colorbar(cs)\n",
    "plt.xlabel(\"y1-Coil / A\")\n",
    "plt.ylabel(\"y2-Coil / A\")\n",
    "plt.title(\"Atom number after Magnetic Trap$^{41}$K\")\n",
    "plt.savefig(savename)\n",
    "plt.show()\n",
    "maxima_vals=np.unravel_index(np.argmax(num_matrix), (xsteps,ysteps))\n",
    "print(\"Maxima bei:\")\n",
    "print(\"x: \"+str(xvals[maxima_vals[1]]))\n",
    "print(\"y: \"+str(yvals[maxima_vals[0]]))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D-Scans with color"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "||x-Mel||Bild||Maximum||y-Mel/A||z-Mel/A||\n",
      "||-0.15||[[Image(x-Mel_-0.15.png,300)]]||6.21||0.04||0.2||\n",
      "||-0.09||[[Image(x-Mel_-0.09.png,300)]]||7.16||0.04||0.2||\n",
      "||-0.03||[[Image(x-Mel_-0.03.png,300)]]||7.81||-0.02||0.2||\n",
      "||0.03||[[Image(x-Mel_0.03.png,300)]]||7.81||0.04||0.2||\n",
      "||0.09||[[Image(x-Mel_0.09.png,300)]]||7.66||0.0||0.2||\n",
      "||0.15||[[Image(x-Mel_0.15.png,300)]]||5.37||0.02||0.2||\n"
     ]
    }
   ],
   "source": [
    "# 3D-Scans\n",
    "xsteps=6\n",
    "ysteps=11\n",
    "zsteps=7\n",
    "normalize=False\n",
    "parameter='xnfitGauss'\n",
    "x_parameter_name=\"x-Mel\"\n",
    "y_parameter_name=\"y-Mel/A\"\n",
    "z_parameter_name=\"z-Mel/A\"\n",
    "num_matrix=data[parameter].reshape((xsteps,ysteps,zsteps))\n",
    "\n",
    "if normalize==1:\n",
    "  num_matrix/=np.max(num_matrix)\n",
    "  upperBound=1\n",
    "  lowerBound=0\n",
    "else:\n",
    "  upperBound=np.max(num_matrix)\n",
    "  lowerBound=np.min(num_matrix)\n",
    "    \n",
    "xvals=np.linspace(-0.15,0.15,xsteps)\n",
    "yvals=np.linspace(-0.1,0.1,ysteps)\n",
    "zvals=np.linspace(-0.3,0.3,zsteps)\n",
    "levels = np.linspace(lowerBound, upperBound, 41)\n",
    "\n",
    "print(\"||\"+x_parameter_name+\"||Bild||Maximum||\"+y_parameter_name+\"||\"+z_parameter_name+\"||\")\n",
    "for i in range(xsteps):\n",
    "    fig, ax = plt.subplots()    \n",
    "    plt.cla()\n",
    "    cs = ax.contourf(zvals,yvals, num_matrix[i,:,:], levels=levels, cmap=plt.cm.bwr)\n",
    "    cbar = fig.colorbar(cs)\n",
    "    plt.xlabel(z_parameter_name)\n",
    "    plt.ylabel(y_parameter_name)\n",
    "    plt.title(parameter+\", \"+x_parameter_name+\"_\"+str(xvals[i]))\n",
    "    filename=x_parameter_name+\"_\"+str(xvals[i])+\".png\"\n",
    "    plt.savefig(filename)\n",
    "    maxima_vals=np.unravel_index(np.argmax(num_matrix[i,:,:]), (ysteps,zsteps))    \n",
    "    print(\"||\"+str(xvals[i])+\"||[[Image(\"+filename+\",300)]]||\"+str(round(np.max(num_matrix[i,:,:])/1000000,2))+\"||\"+str(yvals[maxima_vals[0]])+\"||\"+str(zvals[maxima_vals[1]])+\"||\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Loading curve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-02-28T09:59:11.055484Z",
     "start_time": "2020-02-28T09:59:10.713707Z"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Baptist\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:161: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "217279695.0\n"
     ]
    }
   ],
   "source": [
    "# Ladekurve\n",
    "t0=0\n",
    "tEnd=1000\n",
    "data, standard_devs, header, names, units=processResultFile(\"results_Gauss_blueMOT.txt\",3)\n",
    "datared, standard_devsred, header, names, units=processResultFile(\"results_Gauss_redMOT.txt\",3)\n",
    "xvals=np.linspace(t0,tEnd,num_measurements)\n",
    "yvals=(data['xnfitGauss']+data['xnfitGauss'])/2\n",
    "yErrBlue=standard_devs['xnfitGauss']\n",
    "\n",
    "yvalsred=(datared['xnfitGauss']+datared['xnfitGauss'])/2\n",
    "yErrRed=standard_devsred['xnfitGauss']\n",
    "\n",
    "popt, pcov = curve_fit(loading_fit,xvals,yvals,p0=[[10**8,1000]])\n",
    "poptred, pcovred = curve_fit(loading_fit,xvals,yvalsred,p0=[[10**8,1000]])\n",
    "plt.cla()\n",
    "\n",
    "plt.errorbar(xvals,yvals,yerr=yErrBlue,fmt=\"b.\",label=\"blue-detuned type-II MOT\")\n",
    "plt.plot(xvals,loading_fit(xvals,*popt),'b-')\n",
    "#plt.plot(xvals[:3],d_loading_fit(xvals[:3],*popt),'b--',label=\"Loading: %.4g\"%round(popt[0]/popt[1]*1000,0))\n",
    "plt.plot(xvals[:],xvals[:]*0+popt[0],'b--',label=\"Saturation: %.3g\"%popt[0])\n",
    "\n",
    "plt.errorbar(xvals,yvalsred,yerr=yErrRed,fmt=\"r.\",label=\"red-detuned type-I MOT\")\n",
    "plt.plot(xvals,loading_fit(xvals,*poptred),'r-')\n",
    "#plt.plot(xvals[:3],d_loading_fit(xvals[:3],*poptred),'r--',label=\"Loading: %.4g\"%round(poptred[0]/poptred[1]*1000,0))\n",
    "plt.plot(xvals[:],xvals[:]*0+poptred[0],'r--',label=\"Saturation: %.3g\"%poptred[0])\n",
    "\n",
    "plt.xlabel(\"Loading time (ms)\")\n",
    "plt.ylabel(\"Atom number\")\n",
    "plt.grid(True)\n",
    "plt.legend(loc=4,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename,dpi=300)\n",
    "plt.show()\n",
    "print(yvals[2])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ToF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Baptist\\anaconda3\\lib\\site-packages\\ipykernel_launcher.py:161: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.01164303 0.02800439 0.06408408 0.09965462 0.11839473 0.12499095\n",
      " 0.07256487 0.05287392 0.01755351]\n",
      "RedX:  1.3013122680041727 +- 0.06456024509396978\n",
      "RedY:  1.3581389655997722 +- 0.016445182840629926\n",
      "geom:  1.3294220163625547 +- 0.033945419368530946\n",
      "BlueX:  0.037810496308099115 +- 0.0010763938492445101\n",
      "BlueY:  0.052315362424551974 +- 0.0016094249341747375\n",
      "geom:  0.04447549682477296 +- 0.0009320911789171961\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "#TOF-Auswertung\n",
    "dimension=1 #Wenn nur der Sigma-x-Wert genommen wird, dann 1. Wenn se 2D ist, dann 2 etc.\n",
    "t0=1.84 #in ms\n",
    "tStep=0.5\n",
    "mass=87 #in u\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "\n",
    "how_many_points=9\n",
    "dataRedX, standard_devsRedX, header, names, units=processResultFile(\"results_neu_rot_x_Gauss.txt\",3)\n",
    "dataRedY, standard_devsRedY, header, names, units=processResultFile(\"results_neu_rot_y_Gauss.txt\",3)\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"ToF_neu.png\"\n",
    "xvalsRed=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)**2\n",
    "dataBlueX, standard_devsBlueX, header, names, units=processResultFile(\"results_neu_blueX_Gauss.txt\",4)\n",
    "dataBlueY, standard_devsBlueY, header, names, units=processResultFile(\"results_neu_blueY_Gauss.txt\",4)\n",
    "t0Blue=5.34\n",
    "tStepBlue=1.0\n",
    "how_many_pointsBlue=11\n",
    "xvalsBlue=np.linspace(t0Blue,t0Blue+tStepBlue*(how_many_pointsBlue-1),how_many_pointsBlue)**2\n",
    "yvalsBlueX=dataBlueX['xsigmaGauss']**2\n",
    "yvalsBlueY=dataBlueY['ysigmaGauss']**2\n",
    "yerrBlueX=2*dataBlueX['xsigmaGauss']*standard_devsBlueX['xsigmaGauss']\n",
    "yerrBlueY=2*dataBlueY['ysigmaGauss']*standard_devsBlueY['ysigmaGauss']\n",
    "\n",
    "yvalsRedX=dataRedX['xsigmaGauss']**2\n",
    "yvalsRedY=dataRedY['ysigmaGauss']**2\n",
    "yerrRedX=2*dataRedX['xsigmaGauss']*standard_devsRedX['xsigmaGauss']\n",
    "yerrRedY=2*dataRedY['ysigmaGauss']*standard_devsRedY['ysigmaGauss']\n",
    "print(yerrRedX[0:how_many_points]/10**6)\n",
    "\n",
    "poptRedX,pcovRedX=curve_fit(lin_fit,xvalsRed,yvalsRedX[0:how_many_points],sigma=yerrRedX[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "poptRedY,pcovRedY=curve_fit(lin_fit,xvalsRed,yvalsRedY[0:how_many_points],sigma=yerrRedY[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "poptBlueX,pcovBlueX=curve_fit(lin_fit,xvalsBlue,yvalsBlueX[0:how_many_pointsBlue],sigma=yerrBlueX[0:how_many_pointsBlue],absolute_sigma=False,p0=[[1600,1000]])\n",
    "poptBlueY,pcovBlueY=curve_fit(lin_fit,xvalsBlue,yvalsBlueY[0:how_many_pointsBlue],sigma=yerrBlueY[0:how_many_pointsBlue],absolute_sigma=False,p0=[[1600,1000]])\n",
    "\n",
    "sigmavRedX=np.sqrt(poptRedX[0])/1000 #in m/s\n",
    "sigmaerrRedX=1/(2*np.sqrt(poptRedX[0]))*np.sqrt(pcovRedX[0,0])/1000\n",
    "temperaturRedX=mass_SI*sigmavRedX**2 / kB / dimension\n",
    "temp_errRedX=2*mass_SI*sigmavRedX*sigmaerrRedX / kB / dimension\n",
    "\n",
    "sigmavRedY=np.sqrt(poptRedY[0])/1000 #in m/s\n",
    "sigmaerrRedY=1/(2*np.sqrt(poptRedY[0]))*np.sqrt(pcovRedY[0,0])/1000\n",
    "temperaturRedY=mass_SI*sigmavRedY**2 / kB / dimension\n",
    "temp_errRedY=2*mass_SI*sigmavRedY*sigmaerrRedY / kB / dimension\n",
    "temp_geom_Red=np.sqrt(temperaturRedX*temperaturRedY)\n",
    "temp_geom_RedErr=np.sqrt((0.5*np.sqrt(temperaturRedY)*temp_errRedX/np.sqrt(temperaturRedX))**2+(0.5*np.sqrt(temperaturRedX)*temp_errRedY/np.sqrt(temperaturRedY))**2)\n",
    "\n",
    "sigmavBlueX=np.sqrt(poptBlueX[0])/1000 #in m/s\n",
    "sigmaerrBlueX=1/(2*np.sqrt(poptBlueX[0]))*np.sqrt(pcovBlueX[0,0])/1000\n",
    "temperaturBlueX=mass_SI*sigmavBlueX**2 / kB / dimension\n",
    "temp_errBlueX=2*mass_SI*sigmavBlueX*sigmaerrBlueX / kB / dimension\n",
    "\n",
    "sigmavBlueY=np.sqrt(poptBlueY[0])/1000 #in m/s\n",
    "sigmaerrBlueY=1/(2*np.sqrt(poptBlueY[0]))*np.sqrt(pcovBlueY[0,0])/1000\n",
    "temperaturBlueY=mass_SI*sigmavBlueY**2 / kB / dimension\n",
    "temp_errBlueY=2*mass_SI*sigmavBlueY*sigmaerrBlueY / kB / dimension\n",
    "temp_geom_Blue=np.sqrt(temperaturBlueX*temperaturBlueY)\n",
    "temp_geom_BlueErr=np.sqrt((0.5*np.sqrt(temperaturBlueY)*temp_errBlueX/np.sqrt(temperaturBlueX))**2+(0.5*np.sqrt(temperaturBlueX)*temp_errBlueY/np.sqrt(temperaturBlueY))**2)\n",
    "\n",
    "print(\"RedX: \", temperaturRedX*1000, \"+-\", temp_errRedX*1000)\n",
    "print(\"RedY: \", temperaturRedY*1000, \"+-\", temp_errRedY*1000)\n",
    "print(\"geom: \", temp_geom_Red*1000, \"+-\", temp_geom_RedErr*1000)\n",
    "\n",
    "print(\"BlueX: \", temperaturBlueX*1000, \"+-\", temp_errBlueX*1000)\n",
    "print(\"BlueY: \", temperaturBlueY*1000, \"+-\", temp_errBlueY*1000)\n",
    "print(\"geom: \", temp_geom_Blue*1000, \"+-\", temp_geom_BlueErr*1000)\n",
    "\n",
    "\n",
    "plt.cla()\n",
    "#plt.plot(xvalsBlue,lin_fit(xvalsBlue,*poptBlueX)/10**6,\"white\",label=\"Temp Blue blabla\")\n",
    "plt.plot(xvalsBlue,lin_fit(xvalsBlue,*poptBlueX)/10**6,\"black\")\n",
    "plt.errorbar(xvalsBlue,yvalsBlueX[0:how_many_pointsBlue]/10**6,yerr=3*yerrBlueX[0:how_many_pointsBlue]/10**6,marker='^',color='black',linewidth=1.0,linestyle=\"none\",label=\"ToF X type-II MOT\")\n",
    "\n",
    "plt.plot(xvalsBlue,lin_fit(xvalsBlue,*poptBlueY)/10**6,\"white\")\n",
    "plt.plot(xvalsBlue,lin_fit(xvalsBlue,*poptBlueY)/10**6,\"black\")\n",
    "plt.errorbar(xvalsBlue,yvalsBlueY[0:how_many_pointsBlue]/10**6,yerr=3*yerrBlueY[0:how_many_pointsBlue]/10**6,marker='^',fillstyle='none',color='black',linewidth=1.0,linestyle=\"none\",label=\"ToF Y type-II MOT\")\n",
    "\n",
    "#plt.plot(xvalsRed,lin_fit(xvalsRed,*poptRedX)/10**6,\"white\",label=\"Temp Red blabla\")\n",
    "plt.plot(xvalsRed,lin_fit(xvalsRed,*poptRedX)/10**6,\"black\")\n",
    "plt.errorbar(xvalsRed,yvalsRedX[0:how_many_points]/10**6,yerr=3*yerrRedX[0:how_many_points]/10**6,marker='o',color='black',linewidth=1.0,linestyle=\"none\",label=\"ToF X type-I MOT\")\n",
    "\n",
    "plt.plot(xvalsRed,lin_fit(xvalsRed,*poptRedY)/10**6,\"white\")\n",
    "plt.plot(xvalsRed,lin_fit(xvalsRed,*poptRedY)/10**6,\"black\")\n",
    "plt.errorbar(xvalsRed,yvalsRedY[0:how_many_points]/10**6,yerr=3*yerrRedY[0:how_many_points]/10**6,marker='o',fillstyle='none',color='black',linewidth=1.0,linestyle=\"none\",label=\"ToF Y type-I MOT\")\n",
    "\n",
    "plt.xlabel(\"$t^2$ ($\\mathrm{ms}^2$)\")\n",
    "plt.ylabel(\"$\\sigma^2$ ($\\mathrm{mm}^2$)\")\n",
    "plt.text(150,3.5,\"$\\overline{T}_{II}=(4.4\\pm 0.1)\\cdot10^{-5}\\,$K\")\n",
    "plt.text(40,8.5,\"$\\overline{T}_{I}=(1.33\\pm 0.03)\\cdot10^{-3}\\,$K\")\n",
    "handles, labels = plt.gca().get_legend_handles_labels()\n",
    "order = [0,1,2,3]\n",
    "plt.legend([handles[idx] for idx in order],[labels[idx] for idx in order])\n",
    "\n",
    "plt.grid()\n",
    "plt.savefig(savename,dpi=300)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Molasses Scans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "||Messung#||TempX/uK||xnfit||PSD||\n",
      "||0.1||(43.9+-9.5)||0.9+-0.1||2.1e-06||\n",
      "||0.09||(66.1+-6.3)||0.9+-0.2||2.7e-05||\n",
      "||0.08||(79.6+-7.9)||1.1+-0.2||1.3e-05||\n",
      "||0.07||(84.0+-10.5)||1.4+-0.2||1.3e-06||\n",
      "||0.06||(80.1+-6.8)||2.1+-0.2||4e-07||\n",
      "||0.05||(95.8+-6.0)||2.9+-0.3||4.8e-07||\n",
      "||0.04||(112.3+-6.1)||4.1+-0.6||7.5e-07||\n",
      "||0.03||(127.5+-4.9)||6.0+-0.9||1.4e-06||\n",
      "||0.02||(141.4+-3.6)||8.7+-1.5||2.1e-06||\n",
      "||0.01||(160.6+-2.3)||12.1+-2.3||3.1e-06||\n",
      "||0.0||(174.1+-2.7)||967335.3+-1934645.1||0.26||\n"
     ]
    }
   ],
   "source": [
    "#Melasse-Scans Auswertung\n",
    "ToFStart=2\n",
    "ToFEnde=10\n",
    "ToFStep=2\n",
    "ToFZahl=(ToFEnde-ToFStart)/ToFStep+1\n",
    "dimension=1\n",
    "AnzahlScans=num_measurements/(ToFZahl)\n",
    "ParamStart=0.1\n",
    "ParamStop=0.0\n",
    "ParamStep=(ParamStop-ParamStart)/(AnzahlScans-1)\n",
    "\n",
    "mass=87 #in u\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(ToFStart,ToFEnde,ToFZahl)\n",
    "yvals=data['xsigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "Teilchenzahlen=(data['xnfitGauss'])\n",
    "AnzahlScans=int(AnzahlScans)\n",
    "ToFZahl=int(ToFZahl)\n",
    "print(\"||Messung#||TempX/uK||xnfit||PSD||\")\n",
    "values_graph=np.zeros((AnzahlScans,5))\n",
    "for i in range(AnzahlScans):\n",
    "    try:\n",
    "        popt,pcov=curve_fit(tof_fit,xvals,yvals[(i*ToFZahl):((i+1)*ToFZahl)],sigma=yerr[(i*ToFZahl):((i+1)*ToFZahl)],absolute_sigma=False,p0=[[1500,80]])\n",
    "        sigmav=popt[1]/1000 #in m/s\n",
    "        sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "        temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "        temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "        Teilchenzahl=np.mean(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        TeilchenzahlStd=np.std(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        sigma0=tof_fit(0,*popt)\n",
    "        PSD=PSD_Simple(temperatur,sigma0,Teilchenzahl,mass)\n",
    "        temp=round(temperatur*1000000,1)\n",
    "        temperr=round(temp_err*1000000,1)\n",
    "        values_graph[i,0]=temp\n",
    "        values_graph[i,1]=temperr\n",
    "        values_graph[i,2]=Teilchenzahl\n",
    "        values_graph[i,3]=TeilchenzahlStd\n",
    "        values_graph[i,4]=PSD\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||(\"+str(round(temperatur*1000000,1))+\"+-\"+str(round(temp_err*1000000,1))+\")||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||%.2g||\"%PSD)\n",
    "    except RuntimeError: #konvergiert nicht\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||konvergiert nicht||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||\")\n",
    "        continue\n",
    "# Hier noch ein Plot der Daten\n",
    "xStart=ParamStart\n",
    "xStop=ParamStart+ParamStep*(AnzahlScans-1)\n",
    "xStep=float(xStart-xStop)/(AnzahlScans)\n",
    "xvals=np.linspace(xStart,xStop,AnzahlScans)\n",
    "yvals1=values_graph[:,0]\n",
    "yErr=values_graph[:,1]\n",
    "yvals2=values_graph[:,2]\n",
    "yErr2=values_graph[:,3]\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "ax1.cla()\n",
    "ax2=ax1.twinx()\n",
    "ax2.set_ylabel(\"Number of atoms\")\n",
    "\n",
    "ax2.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "if yErr.any():\n",
    "    ax1.errorbar(xvals,yvals1,yerr=yErr,fmt='bo',label=\"Temperature\")\n",
    "    ax2.errorbar(xvals,yvals2,yerr=yErr2,fmt='ro',label=\"Number of atoms\")\n",
    "else:\n",
    "    ax1.plot(xvals,yvals1,'bo',label=\"Temperature\")\n",
    "    ax2.plot(xvals,yvals2,'ro',label=\"Number of atoms\")\n",
    "ax1.set_xlabel(\"RF-Amp/MHz\")\n",
    "ax1.set_ylabel(\"Temp Y/uK\")\n",
    "plt.title(\"Temperature and particle number\")\n",
    "ax1.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "ax2.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "\n",
    "plt.clf()\n",
    "plt.xlabel(\"RF-Amp/MHz\")\n",
    "plt.ylabel(\"PSD\")\n",
    "plt.plot(xvals,values_graph[:,4],'bo',label=\"PSD\")\n",
    "plt.savefig(\"PSD_\"+savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# ToF-Startevaporation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Program Files\\Anaconda2\\lib\\site-packages\\ipykernel\\__main__.py:32: RuntimeWarning: invalid value encountered in sqrt\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.32298912138e+16\n",
      "PSD_M1=3.859e-07\n",
      "PSD_Freq=9.268e-06\n",
      "PSD_peakdensity=7.697e-08\n",
      "nMean=3.039e+07\n"
     ]
    }
   ],
   "source": [
    "#TOF-Auswertung für ersten Punkt auf Gamma-Kurve\n",
    "dimension=1 #Wenn nur der Sigma-x-Wert genommen wird, dann 1. Wenn se 2D ist, dann 2 etc.\n",
    "t0=1.3 #in ms\n",
    "tStep=2\n",
    "mass=87 #in u\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"ToFy.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data['xsigmaGauss']\n",
    "yvals2=data['ysigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "yerr2=data['ysigmaGaussErr']\n",
    "popt,pcov=curve_fit(tof_fit,xvals,yvals[0:how_many_points],sigma=yerr[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "popt2,pcov2=curve_fit(tof_fit,xvals,yvals2[0:how_many_points],sigma=yerr2[0:how_many_points],absolute_sigma=False,p0=[[1600,1000]])\n",
    "sigmav=popt[1]/1000 #in m/s\n",
    "sigmav2=popt2[1]/1000 #in m/s\n",
    "sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "sigmaerr2=np.sqrt(pcov2[1,1])/1000\n",
    "temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "temperatur2=mass_SI*sigmav2**2 / kB / dimension\n",
    "temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "temp_err2=2*mass_SI*sigmav2*sigmaerr2 / kB / dimension\n",
    "temperaturmean=(temperatur+temperatur2)/2\n",
    "temperaturmeanErr=np.sqrt(temp_err**2+temp_err2**2)\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"ToF\")\n",
    "plt.fill_between(xvals,tof_fit(xvals,popt[0],popt[1]-np.sqrt(pcov[1,1])),tof_fit(xvals,popt[0],popt[1]+np.sqrt(pcov[1,1])),alpha=0.5,color='grey',label=\"T=(\"+str(round(temperatur*1000000,1))+\"$\\pm$\"+str(round(temp_err*1000000,1))+\")uK\")\n",
    "plt.xlabel(\"Zeit (ms)\")\n",
    "plt.ylabel(\"Sigma y ($\\mu$m)\")\n",
    "plt.legend(loc=4,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "#print np.mean(data['ynfitGauss'])\n",
    "plt.show()\n",
    "\n",
    "#PSD-Bestimmung\n",
    "sigma0=tof_fit(0,*popt) #Nehme Sigma-Breite zum Zeitpunkt t=0\n",
    "sigma0_2=tof_fit(0,*popt2)\n",
    "xnfit=data['xnfitGauss']\n",
    "ynfit=data['ynfitGauss']\n",
    "anzahl=np.mean(data['xnfitGauss'])\n",
    "anzahlerr=np.mean(data['xnfitGaussErr'])\n",
    "\n",
    "PSD,err=PSD_mean(temperaturmean,temperaturmeanErr,sigma0,sigma0_2,anzahl,anzahlerr,mass)\n",
    "PSDGauss=PSD_PeakDensity(temperaturmean,sigma0,sigma0_2,anzahl,mass)\n",
    "wx=2*math.pi*24\n",
    "wy=2*math.pi*382\n",
    "wz=2*math.pi*382\n",
    "\n",
    "PSDfreq=PSDTrapFrequencies(temperaturmean,wx,wy,wz,anzahl)\n",
    "print(\"PSD_M1=%.4g\"%PSD)\n",
    "print(\"PSD_Freq=%.4g\"%PSDfreq)\n",
    "print(\"PSD_peakdensity=%.4g\"%PSDGauss)\n",
    "print(\"nMean=%.4g\"%np.mean(data['xnfitGauss']))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Evaporation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "||Messung#||TempMean/uK||xnfit||PSD||Gamma||\n",
      "||6.0||(28.2+-2.9)||0.9+-0.0||1.6e-05||4.5||\n",
      "||5.5||(27.8+-2.1)||0.8+-0.0||1.5e-05||2.6||\n",
      "||5.0||(27.0+-1.7)||0.7+-0.0||1.3e-05||1.5||\n",
      "||4.5||(23.9+-1.5)||0.6+-0.0||1.6e-05||1.5||\n",
      "||4.0||(22.3+-1.6)||0.5+-0.0||1.7e-05||1.3||\n",
      "||3.5||(19.7+-1.0)||0.4+-0.0||2.1e-05||1.3||\n",
      "||3.0||(18.9+-1.1)||0.3+-0.0||2e-05||1||\n"
     ]
    }
   ],
   "source": [
    "#Basiert auf Molasses-Scans, berechnet aber noch das Gamma (Die Evaporationseffizienz)\n",
    "#Kann zb für RF-Scans benutzt werden\n",
    "ToFStart=1.3\n",
    "ToFEnde=3.8\n",
    "ToFStep=0.5\n",
    "ToFZahl=(ToFEnde-ToFStart)/ToFStep+1\n",
    "dimension=1\n",
    "AnzahlScans=num_measurements/(ToFZahl)\n",
    "ParamStart=6\n",
    "ParamStop=3\n",
    "ParamStep=(ParamStop-ParamStart)/(AnzahlScans-1)\n",
    "ScanParameterName=\"RF-Endfrequenz/MHz\" #Erscheint dann in den Diagrammen\n",
    "PSD0=5.4*10**(-6)\n",
    "N0=1.2*10**6\n",
    "mass=87 #in u\n",
    "kB=1.3806*10**(-23)\n",
    "mass_SI=mass*1.6605*10**(-27) #in kg\n",
    "xvals=np.linspace(ToFStart,ToFEnde,ToFZahl)\n",
    "yvals=data['xsigmaGauss']\n",
    "yerr=data['xsigmaGaussErr']\n",
    "y2vals=data['ysigmaGauss']\n",
    "y2err=data['ysigmaGaussErr']\n",
    "Teilchenzahlen=(data['xnfitGauss'])\n",
    "AnzahlScans=int(AnzahlScans)\n",
    "ToFZahl=int(ToFZahl)\n",
    "print(\"||Messung#||TempMean/uK||xnfit||PSD||Gamma||\")\n",
    "values_graph=np.zeros((AnzahlScans,7))\n",
    "wx=2*math.pi*24\n",
    "wy=2*math.pi*382\n",
    "wz=2*math.pi*382\n",
    "for i in range(AnzahlScans):\n",
    "    try:\n",
    "        popt,pcov=curve_fit(tof_fit,xvals,yvals[(i*ToFZahl):((i+1)*ToFZahl)],sigma=yerr[(i*ToFZahl):((i+1)*ToFZahl)],absolute_sigma=False,p0=[[1500,80]])\n",
    "        popt2,pcov2=curve_fit(tof_fit,xvals,y2vals[(i*ToFZahl):((i+1)*ToFZahl)],sigma=y2err[(i*ToFZahl):((i+1)*ToFZahl)],absolute_sigma=False,p0=[[1500,80]])\n",
    "        sigmav=popt[1]/1000 #in m/s\n",
    "        sigmav2=popt2[1]/1000 #in m/s\n",
    "        sigmaerr=np.sqrt(pcov[1,1])/1000\n",
    "        sigmaerr2=np.sqrt(pcov2[1,1])/1000\n",
    "        temperatur=mass_SI*sigmav**2 / kB / dimension\n",
    "        temperatur2=mass_SI*sigmav2**2 / kB / dimension\n",
    "        temp_err=2*mass_SI*sigmav*sigmaerr / kB / dimension\n",
    "        temp_err2=2*mass_SI*sigmav2*sigmaerr2 / kB / dimension\n",
    "        Teilchenzahl=np.mean(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        TeilchenzahlStd=np.std(Teilchenzahlen[(i*ToFZahl):((i+1)*ToFZahl)])\n",
    "        sigma0=tof_fit(0,*popt)\n",
    "        sigma0_2=tof_fit(0,*popt2)\n",
    "        temperaturmean=(temperatur+temperatur2)/2\n",
    "        temp_err_mean=np.sqrt(temp_err*temp_err+temp_err2*temp_err2)\n",
    "        #PSD,PSDerr=PSD_mean(temperaturmean,temp_err_mean,sigma0,sigma0_2,Teilchenzahl,TeilchenzahlStd,mass)\n",
    "        PSD=PSDTrapFrequencies(temperaturmean,wx,wy,wz,Teilchenzahl)        \n",
    "        temp=round(temperaturmean*1000000,1)\n",
    "        temperr=round(temp_err_mean*1000000,1)\n",
    "        Gamma=-np.log10(PSD/PSD0)/np.log10(Teilchenzahl/N0)\n",
    "        values_graph[i,0]=temp\n",
    "        values_graph[i,1]=temperr\n",
    "        values_graph[i,2]=Teilchenzahl\n",
    "        values_graph[i,3]=TeilchenzahlStd\n",
    "        values_graph[i,4]=PSD\n",
    "        #values_graph[i,5]=PSDerr\n",
    "        values_graph[i,6]=Gamma\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||(\"+str(round(temperaturmean*1000000,1))+\"+-\"+str(round(temp_err_mean*1000000,1))+\")||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||%.2g||\"%PSD+\"%.2g||\"%Gamma)\n",
    "    except RuntimeError: #konvergiert nicht\n",
    "        print(\"||\"+str(ParamStart+ParamStep*i)+\"||konvergiert nicht||\"+str(round(Teilchenzahl/1000000,1))+\"+-\"+str(round(TeilchenzahlStd/1000000,1))+\"||\")\n",
    "        continue\n",
    "# Hier noch ein Plot der Daten\n",
    "xStart=ParamStart\n",
    "xStop=ParamStart+ParamStep*(AnzahlScans-1)\n",
    "xStep=float(xStart-xStop)/(AnzahlScans)\n",
    "xvals=np.linspace(xStart,xStop,AnzahlScans)\n",
    "yvals1=values_graph[:,0]\n",
    "yErr=values_graph[:,1]\n",
    "yvals2=values_graph[:,2]\n",
    "yErr2=values_graph[:,3]\n",
    "\n",
    "fig, ax1 = plt.subplots()\n",
    "ax1.cla()\n",
    "ax2=ax1.twinx()\n",
    "ax2.set_ylabel(\"Number of atoms\")\n",
    "\n",
    "ax2.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "if yErr.any():\n",
    "    ax1.errorbar(xvals,yvals1,yerr=yErr,fmt='bo',label=\"Temperature\")\n",
    "    ax2.errorbar(xvals,yvals2,yerr=yErr2,fmt='ro',label=\"Number of atoms\")\n",
    "else:\n",
    "    ax1.plot(xvals,yvals1,'bo',label=\"Temperature\")\n",
    "    ax2.plot(xvals,yvals2,'ro',label=\"Number of atoms\")\n",
    "ax1.set_xlabel(ScanParameterName)\n",
    "ax1.set_ylabel(\"Temp X/uK\")\n",
    "plt.title(\"Temperature and particle number\")\n",
    "ax1.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "ax2.legend(loc=2,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "plt.show()\n",
    "\n",
    "fig,ax=plt.subplots()\n",
    "ax.cla()\n",
    "ax.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "plt.xlabel(ScanParameterName)\n",
    "plt.ylabel(\"PSD\")\n",
    "plt.plot(xvals,values_graph[:,4],'bo',label=\"PSD\")\n",
    "plt.title(\"PSD over RF\")\n",
    "plt.savefig(\"PSD_\"+savename)\n",
    "plt.show()\n",
    "\n",
    "plt.clf()\n",
    "plt.xlabel(ScanParameterName)\n",
    "plt.ylabel(\"Gamma\")\n",
    "plt.title(\"Gamma over RF\")\n",
    "plt.plot(xvals,values_graph[:,6],'bo',label=\"PSD\")\n",
    "plt.savefig(\"Gamma_\"+savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# n-D Scans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "#4-D Scans\n",
    "import numpy as np\n",
    "param1start=-2\n",
    "param1ende=-10\n",
    "param1steps=9\n",
    "\n",
    "param2start=0.05\n",
    "param2ende=0.00\n",
    "param2steps=11\n",
    "\n",
    "param3start=0\n",
    "param3ende=4\n",
    "param3steps=5\n",
    "\n",
    "\n",
    "\n",
    "a=np.linspace(-2,-10,9)\n",
    "b=np.linspace(0.05,0.00,11)\n",
    "c=np.linspace(0,4,5)\n",
    "\n",
    "\n",
    "CoolDet=np.repeat(np.tile(np.linspace(-2,-10,9),1),11*5)\n",
    "CoolDetMid=np.repeat(np.tile(np.linspace(-7.5,-11.5,9),1),11*5)\n",
    "CoolInt=np.repeat(np.tile(np.linspace(0.05,0.00,11),9),5)\n",
    "ToF=np.repeat(np.tile(np.linspace(0,4,5),9*11),1)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "'''\n",
    "normalize=False\n",
    "parameter='xnfitGauss'\n",
    "maximum=np.max(data[parameter])\n",
    "argmaximum=np.argmax(data[parameter])\n",
    "print \"Maximum bei folgenden Parametern: \",a[argmaximum],b[argmaximum],c[argmaximum],d[argmaximum]\n",
    "'''\n",
    "\n",
    "'''\n",
    "messung=10\n",
    "print (\"Zugehörige Parameter zur Messung:\\n\")\n",
    "print (\"param1 = \"+str(alist[messung]))\n",
    "print (\"param2 = \"+str(blist[messung]))\n",
    "print (\"param3 = \"+str(clist[messung]))\n",
    "print (\"param4 = \"+str(dlist[messung]))\n",
    "'''\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Life-Time in B-Trap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-02-28T10:18:22.664907Z",
     "start_time": "2020-02-28T10:18:22.124239Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Lebensdauer-Messung\n",
    "t0=8.4 #in ms\n",
    "tStep=50 # in ms pro Schritt\n",
    "Trennungspunkt=5 #nach wie vielen Schritten hat man die Lebensdauer\n",
    "\n",
    "savename=os.path.basename(os.getcwd())+\"lifetime.png\"\n",
    "how_many_points=num_measurements #Wenn man zB nur die ersten 10 Werte nehmen will, trage hier 10 ein. Für alle: num_measurements\n",
    "\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "xvals1=xvals[0:Trennungspunkt]\n",
    "xvals2=xvals[Trennungspunkt:]\n",
    "\n",
    "yvals=data['xnfitGauss']\n",
    "yvals1=yvals[0:Trennungspunkt]\n",
    "yvals2=yvals[Trennungspunkt:]\n",
    "yerr=standard_devs['xnfitGauss']\n",
    "yerr1=yerr[0:Trennungspunkt]\n",
    "yerr2=yerr[Trennungspunkt:]\n",
    "popt1,pcov1=curve_fit(exp_decay,xvals1,yvals1,absolute_sigma=False,p0=[[10**7,10]])\n",
    "popt2,pcov2=curve_fit(exp_decay,xvals2,yvals2,absolute_sigma=False,p0=[[10**6,50]])\n",
    "popt3,pcov3=curve_fit(BTrap2ExpFunctions,xvals,yvals,p0=[10**8,10,10**7,50])\n",
    "\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"Measurement\")\n",
    "plt.semilogy(xvals,BTrap2ExpFunctions(xvals,*popt3),label='tau1: '+str(np.round(popt3[1],1))+' ms; tau2: '+str(np.round(popt3[3],1))+' ms')\n",
    "plt.xlabel(\"time (ms)\")\n",
    "plt.ylabel(\"xnfitGauss\")\n",
    "\n",
    "plt.legend(loc=1,fancybox=True, framealpha=0.5)\n",
    "plt.grid()\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " # Trap Oscillations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "invalid syntax (<ipython-input-1-284e7cb70f7b>, line 3)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-1-284e7cb70f7b>\"\u001b[0;36m, line \u001b[0;32m3\u001b[0m\n\u001b[0;31m    tStep=0.1.0 #in ms\u001b[0m\n\u001b[0m              ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m invalid syntax\n"
     ]
    }
   ],
   "source": [
    "#Fallen-Oszillationen\n",
    "t0=0.0 #in ms\n",
    "tStep=0.1.0 #in ms\n",
    "savename=os.path.basename(os.getcwd())+\".png\"\n",
    "savenamefft=os.path.basename(os.getcwd())+\"_fft.png\"\n",
    "how_many_points=num_measurements\n",
    "direction=\"xcenter\"\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data[direction]\n",
    "yErr=standard_devs[direction]\n",
    "#TrapOscillation1Freq(x,off,amp1,f1,tau1,phi1)\n",
    "fft=np.fft.rfft(yvals)\n",
    "sampling_freq=1/(tStep/1000)\n",
    "if (num_measurements%2)==0: #even number\n",
    "    yvalsfft=fft[0:num_measurements/2]\n",
    "    xvalsfft=np.linspace(0,sampling_freq/2,num_measurements/2)\n",
    "else:\n",
    "    yvalsfft=fft[0:(num_measurements-1)/2]\n",
    "    xvalsfft=np.linspace(0,sampling_freq/2,(num_measurements-1)/2)\n",
    "subarray=yvalsfft[1:]\n",
    "maximum=np.argmax(np.abs(yvalsfft[1:]))\n",
    "maxfreq=np.abs(xvalsfft[maximum])\n",
    "print(\"Maximum bei: \"+str(maxfreq)+\" Hz\")\n",
    "\n",
    "\n",
    "plt.cla()\n",
    "plt.bar(xvalsfft[1:],np.abs(yvalsfft[1:]),align='center',width=sampling_freq/num_measurements)\n",
    "plt.title(\"FFT trap oscillations\")\n",
    "plt.xlabel(\"Frequency/Hz\")\n",
    "plt.ylabel(\"Amplitude/a.u.\")\n",
    "plt.xlim(0,sampling_freq/2+sampling_freq/num_measurements/2)\n",
    "plt.ylim(0,np.max(np.abs(yvalsfft[1:]))*1.2)\n",
    "plt.xticks(np.arange(0, sampling_freq/2+sampling_freq/num_measurements, sampling_freq/2/10))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.savefig(savenamefft)\n",
    "plt.show()\n",
    "\n",
    "popt,pcov=curve_fit(TrapOscillation1Freq,xvals,yvals[0:how_many_points],sigma=yErr[0:how_many_points],absolute_sigma=False,p0=[[290,350,maxfreq,80,1]])\n",
    "plt.cla()\n",
    "plt.errorbar(xvals,yvals[0:how_many_points],yerr=yerr[0:how_many_points],fmt='bo',label=\"Scan\")\n",
    "plt.plot(xvals,TrapOscillation1Freq(xvals,*popt),label=\"Frequency: \"+str(round(popt[2],2))+\"$\\pm$\"+str(round(np.sqrt(pcov[2,2]),2))+\" Hz\")\n",
    "plt.xlabel(\"Holding time/ms\")\n",
    "plt.ylabel(direction+\"/um\")\n",
    "plt.title(\"Trap oscillations y=-2A SC+BC\")\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Scatterplot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "x=data['xcenter']\n",
    "y=data['ycenter']\n",
    "xErr=standard_devs['xcenter']\n",
    "yErr=standard_devs['ycenter']\n",
    "labeltext=\"xCoil\"\n",
    "scanparam=np.linspace(-1,0,21)\n",
    "plt.cla()\n",
    "plt.scatter(x,y,label=labeltext)\n",
    "plt.xlabel(\"xCenter\")\n",
    "plt.ylabel(\"yCenter\")\n",
    "for i in range(0,num_measurements,2):\n",
    "    plt.text(x[i]+30,y[i]-15,\"x=\"+str(scanparam[i]))\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "#plt.show()\n",
    "savename=os.path.basename(os.getcwd())+\"_\"+labeltext+\".png\"\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "collapsed": true
   },
   "source": [
    "# Oszillationen Scans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "code_folding": []
   },
   "outputs": [],
   "source": [
    "#Fallen-Oszillationen\n",
    "t0=0.0 #in ms\n",
    "tStep=0.1 #in ms\n",
    "AnzahlToFSchritte=31\n",
    "ToF=5.0 # in ms\n",
    "Richtung='x' #x,y, oder z eingeben\n",
    "\n",
    "xvals=np.linspace(t0,t0+tStep*(AnzahlToFSchritte-1),AnzahlToFSchritte)\n",
    "ScanAnzahl=num_measurements/AnzahlToFSchritte\n",
    "\n",
    "if Richtung=='x': #x\n",
    "    savename=os.path.basename(os.getcwd())+\"_xOsc.png\"\n",
    "    yvals=np.zeros((ScanAnzahl,AnzahlToFSchritte))\n",
    "    yvals=data['xcenter'].reshape((ScanAnzahl,AnzahlToFSchritte))\n",
    "    A_x=50 #in um\n",
    "    w_x=150 #in Hz\n",
    "    Phi_0=0.1 #in rad\n",
    "    x_0=1300 #in um\n",
    "    x_tau=50 #in ms\n",
    "    popt=np.zeros((ScanAnzahl,5))\n",
    "    \n",
    "    for i in range(0,ScanAnzahl):\n",
    "        OscFitReduced=lambda x, x_0, A_x,w_x,x_tau, Phi_0: TrapOscillationXInTrap(x, x_0, A_x,w_x,x_tau, Phi_0,ToF/1000.0)\n",
    "        popt[i,:],pcov=curve_fit(OscFitReduced,xvals,yvals[i,:],p0=[[x_0,A_x,w_x,x_tau,Phi_0]])\n",
    "        \n",
    "    amplituden=np.abs(popt[:,1])\n",
    "    frequenzen=np.abs(popt[:,2])\n",
    "elif Richtung=='y': #y    \n",
    "    savename=os.path.basename(os.getcwd())+\"_yOsc.png\"\n",
    "    yvals=np.zeros((ScanAnzahl,AnzahlToFSchritte))\n",
    "    yvals=data['ycenter'].reshape((ScanAnzahl,AnzahlToFSchritte))\n",
    "    A_x=100 #in um\n",
    "    w_x=100 #in Hz\n",
    "    Phi_0=0.1 #in rad\n",
    "    x_0=3000 #in um\n",
    "    x_tau=30 #in ms\n",
    "    popt=np.zeros((ScanAnzahl,5))\n",
    "    \n",
    "    for i in range(0,ScanAnzahl):\n",
    "        OscFitReduced=lambda x, x_0, A_x,w_x,x_tau, Phi_0: TrapOscillationYInTrap(x, x_0, A_x,w_x,x_tau, Phi_0,ToF/1000.0)\n",
    "        popt[i,:],pcov=curve_fit(OscFitReduced,xvals,yvals[i,:],p0=[[x_0,A_x,w_x,x_tau,Phi_0]])\n",
    "        \n",
    "    amplituden=np.abs(popt[:,1])\n",
    "    frequenzen=np.abs(popt[:,2])\n",
    "    \n",
    "#Darstellung eines einzelnen fits\n",
    "iteration=0  \n",
    "plt.cla()\n",
    "plt.plot(xvals,yvals[iteration,:],'bo-',label=\"Measurement\")\n",
    "plt.plot(xvals,OscFitReduced(xvals,*popt[iteration]),'ro-',label=\"Fit: \"+str(np.round(popt[0,2],0))+\" Hz\")\n",
    "plt.xlabel(\"Hold-Time\")\n",
    "plt.ylabel(\"xPos after 5ms ToF\")\n",
    "plt.legend(loc=0,fancybox=True, framealpha=0.5)\n",
    "savename=os.path.basename(os.getcwd())+\"_OSc.png\"\n",
    "plt.savefig(savename)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# 3D-Fit Fallenoszillationen"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 't0' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-4-294b88c3104a>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m     20\u001b[0m \u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     21\u001b[0m \u001b[1;31m# Unabhängiger Fit zur ersten Abschätzung der Fitparameter\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 22\u001b[1;33m \u001b[0mxvals\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mt0\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mt0\u001b[0m\u001b[1;33m+\u001b[0m\u001b[0mtStep\u001b[0m\u001b[1;33m*\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mhow_many_points\u001b[0m\u001b[1;33m-\u001b[0m\u001b[1;36m1\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mhow_many_points\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     23\u001b[0m \u001b[0myvals\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mdata\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"xcenter\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     24\u001b[0m \u001b[0myErr\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mstandard_devs\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;34m\"xcenter\"\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 't0' is not defined"
     ]
    }
   ],
   "source": [
    "#3D-Fit-Fallenoszillationen\n",
    "\n",
    "def TrapOscillation2FreqNoDamping(x,off,amp1,f1,phi1,amp2,f2,phi2):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)+amp2*np.sin(2*math.pi*f2*x/1000+phi2)\n",
    "\n",
    "def TrapOscillation3FreqNoDamping(x,off,amp1,f1,phi1,amp2,f2,phi2,amp3,f3,phi3):\n",
    "    return off + amp1*np.sin(2*math.pi*f1*x/1000+phi1)+amp2*np.sin(2*math.pi*f2*x/1000+phi2)+amp3*np.sin(2*math.pi*f3*x/1000+phi3)\n",
    "\n",
    "def MRotation3DX(w):\n",
    "    return np.array(((1,0,0), (0, np.cos(w), -np.sin(w)) ,(0, np.sin(w), np.cos(w))))\n",
    "\n",
    "def MRotation3DY(w):\n",
    "    return np.array(([np.cos(w),0,np.sin(w)],[0, 1, 0],[-np.sin(w),0,np.cos(w)]))\n",
    "\n",
    "def MRotation3DZ(w):\n",
    "    return np.array(([np.cos(w),-np.sin(w),0],[np.sin(w), np.cos(w), 0],[0, 0, 1]))\n",
    "\n",
    "def MProjektion():\n",
    "    return np.array(([0,0,1],[-1/np.sqrt(2),1/np.sqrt(2),0]))\n",
    "\n",
    "# Unabhängiger Fit zur ersten Abschätzung der Fitparameter\n",
    "xvals=np.linspace(t0,t0+tStep*(how_many_points-1),how_many_points)\n",
    "yvals=data[\"xcenter\"]\n",
    "yErr=standard_devs[\"xcenter\"]\n",
    "\n",
    "xOffset = np.mean(yvals)\n",
    "Amp1 = 23.43\n",
    "F1 = 98.38\n",
    "Phi1 = 3.22\n",
    "Tau1 = 1\n",
    "Amp2 = 36.64\n",
    "F2 = 93.14\n",
    "Phi2 = 3.87\n",
    "Tau2 = 1\n",
    "Amp3 = 21.1193420\n",
    "F3 = 20.7710654\n",
    "Phi3 = -2.51376024\n",
    "\n",
    "p0 = [xOffset,Amp1,F1,Phi1,Amp2,F2, Phi2]\n",
    "popt,pcov=curve_fit(TrapOscillation2FreqNoDamping,xvals,yvals,sigma=yErr,absolute_sigma=False,p0=p0)\n",
    "\n",
    "yvals=data[\"ycenter\"]\n",
    "yErr=standard_devs[\"ycenter\"]\n",
    "yOffset = np.mean(yvals)\n",
    "\n",
    "p0 = [yOffset,Amp1,F1,Phi1,Amp2,F2, Phi2,Amp3,F3,Phi3]\n",
    "popt,pcov=curve_fit(TrapOscillation3FreqNoDamping,xvals,yvals,sigma=yErr,absolute_sigma=False,p0=p0)\n",
    "\n",
    "# 3D Fit\n",
    "t = xvals[1:]\n",
    "t2 = np.linspace(t[0],t[-1], 901)\n",
    "\n",
    "yvals = np.vstack((data[\"xcenter\"], data[\"ycenter\"])).T\n",
    "yvals = yvals[1:,:]\n",
    "yErr = np.vstack((standard_devs[\"xcenter\"], standard_devs[\"ycenter\"])).T\n",
    "yErr = yErr[1:,:]\n",
    "\n",
    "xOffset = popt[0]\n",
    "yOffset = np.mean(yvals[:,1])\n",
    "ax = popt[1]\n",
    "fx = popt[2]\n",
    "phix = popt[3]\n",
    "ay = popt[4]\n",
    "fy = popt[5]\n",
    "phiy = popt[6]\n",
    "az = popt[7]\n",
    "fz = popt[8]\n",
    "phiz = popt[9]\n",
    "\n",
    "w1 = 4.56176705e+01\n",
    "w2 = -9.39375646e-01\n",
    "w3 = 1.08426226e+01\n",
    "\n",
    "# Schwingungsvektor\n",
    "def SV(t, ax, fx, phix, ay, fy, phiy, az, fz, phiz):\n",
    "    return np.array([ax*np.sin(2*np.pi*fx*t/1000+phix), ay*np.sin(2*np.pi*fy*t/1000+phiy), az*np.sin(2*np.pi*fz*t/1000+phiz)])\n",
    "\n",
    "# Rotation und Projektion\n",
    "def RotUndPro(t, xOffset, yOffset, ax, fx, phix, ay, fy, phiy, az, fz, phiz, w1, w2, w3):\n",
    "    finalPos = MRotation3DZ(w3).dot(MRotation3DY(w2).dot(MRotation3DX(w1).dot(SV(t, ax, fx, phix, ay, fy, phiy, az, fz, phiz)))) # Testen\n",
    "    output = MProjektion().dot(finalPos).T + np.array(([xOffset, yOffset])) # Testen\n",
    "    return output.ravel() # Workaround mit .ravel(), besser drauf verzichten und direkt über leastsq gehen\n",
    "\n",
    "p0 = [xOffset, yOffset, ax, fx, phix, ay, fy, phiy, az, fz, phiz, w1, w2, w3]\n",
    "popt, pcov = curve_fit(RotUndPro, t, yvals.ravel(), p0=p0)\n",
    "\n",
    "plt.cla()\n",
    "fig, axs = plt.subplots(1,2)\n",
    "axs[0].errorbar(t,yvals[:,0],yerr=yErr[:,0],fmt='o',label=\"Data\")\n",
    "axs[0].plot(t2, RotUndPro(t2, *popt).reshape(t2.shape[0],2)[:,0], label=\"Fit\")\n",
    "axs[0].legend()\n",
    "axs[0].set_xlabel(\"Time /ms\")\n",
    "axs[0].set_ylabel(r\"Center of BEC in x'-direction /$\\mu$m\")\n",
    "axs[0].set_ylim(1210,1380)\n",
    "\n",
    "axs[1].errorbar(t,yvals[:,1],yerr=yErr[:,1],fmt='o',label=\"Data\")\n",
    "axs[1].plot(t2, RotUndPro(t2, *popt).reshape(t2.shape[0],2)[:,1], label=\"Fit\")\n",
    "axs[1].legend()\n",
    "axs[1].set_xlabel(\"Time /ms\")\n",
    "axs[1].set_ylabel(r\"Center of BEC in y'-direction /$\\mu$m\")\n",
    "axs[1].set_ylim(3610,3780)\n",
    "\n",
    "fig.set_size_inches(12, 4)\n",
    "plt.savefig(\"3DFit.png\", dpi=300)\n",
    "np.savetxt(\"3DFitResults.txt\", np.array(([popt, [pcov[i,i] for i in range(pcov.shape[0])]])).transpose())\n",
    "plt.show()\n",
    "\n",
    "print([\"Popt: \", str(popt)])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2020-03-10T12:46:23.183020Z",
     "start_time": "2020-03-10T12:46:22.946158Z"
    }
   },
   "source": [
    "# Export Data to csv (for tikz)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'os' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-1-0851a20d0489>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[1;32m----> 1\u001b[1;33m \u001b[0msavename\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mos\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mpath\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mbasename\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mos\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mgetcwd\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m+\u001b[0m\u001b[1;34m\"data.csv\"\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      2\u001b[0m \u001b[0mxStart\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m0.36\u001b[0m \u001b[1;31m# 1.46\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mxStop\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m40.36\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mxStep\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mfloat\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mxStart\u001b[0m\u001b[1;33m-\u001b[0m\u001b[0mxStop\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m/\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mnum_measurements\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[0mxvals\u001b[0m\u001b[1;33m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mxStart\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mxStop\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mnum_measurements\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'os' is not defined"
     ]
    }
   ],
   "source": [
    "savename=os.path.basename(os.getcwd())+\"data\"\n",
    "path=os.path.abspath(os.getcwd())\n",
    "xStart=0.36 # 1.46\n",
    "xStop=40.36\n",
    "xStep=float(xStart-xStop)/(num_measurements)\n",
    "xvals=np.linspace(xStart,xStop,num_measurements)\n",
    "yvals=data['xcenter']\n",
    "yErr=standard_devs['xcenter']\n",
    "np.savetxt(savename+\".csv\",np.transpose([xvals,yvals,yErr]),delimiter=',',header=path)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": true,
   "toc_position": {
    "height": "804px",
    "left": "1577px",
    "top": "353.133px",
    "width": "343px"
   },
   "toc_section_display": true,
   "toc_window_display": true
  }
 },
 "nbformat": 4,
 "nbformat_minor": 1
}

